Balance in Inequality: Testing the Physical Equilibrium, Precession, and Structural Stability of Magic Gems

A magic square exemplifies balance in inequality: its $n^2$ entries $\{1,\dots,n^2\}$ are distinct, yet every row, column, and main diagonal sums to $\mu_n=n(n^2+1)/2$. Lifting centred grid cells into $\mathbb{R}^3$ as radial vectors $\mathbf{p}_{ij}(\lambda)=(x_j,y_i,\lambda z_{ij})$ and taking their convex hull---the Magic Gem $\mathcal{G}_\lambda(S)$---asks: when does line-sum equality suffice for equilibrium in 3D, and when a nonlinear realization breaks balance, how can an opposing inequality restore it? We test this across all $880$ order-$4$ magic squares in four regimes. For radial spokes from $O$, natural lengths balance identically, while unit spokes break equilibrium on all $832$ non-associative squares in 3D and on all squares in 2D, where the ring-radius ratio $r_2/r_1=\sqrt{5}$ bounds the resultant below by the Pell convergent $9/4\approx\sqrt{5}$. By length--weight duality, balance is restored via tip weights $\mathbf{w}^*>\mathbf{0}$ on $S^2$ or power-law spoke scaling ($r^{\alpha^*}$ in 2D and $(\mathbf{V}_3)_z=0$ in 3D). In 3D rotation, equal point masses make every semi-magic square an axisymmetric top with spherical-top transition $\lambda_{\mathrm{iso}}=(n^2+1)^{-1/2}$, whereas entry masses $m_{ij}=s_{ij}$ expose the quadrupole $Q_{xy}=\sum z_{ij}x_jy_i$, triggering $180^\circ$ Dzhanibekov flips on $824$ squares. Passing to the uniform solid hull $\mathcal{G}_0(S)$ shifts the centroid off $O$ on $829$ squares; re-engaging the opposing core $\mathcal{G}_1(S)$ restores balance via two-density inclusions, nested wireframes, or the $K_{n^2}$ strut network, while all $880$ hulls unfold into non-overlapping nets with $f_0-1$ glue tabs. Finally, $\lambda=1/5$ stabilizes $74.5\%$ of facets on a table, and alternating $\mathcal{G}_\lambda(S)$ with its mirror twin $\mathcal{G}_\lambda(r^2\overline{S})=-\mathcal{G}_\lambda(S)$ locks chiral blocks into a vertical tower.

==> anc/make_figures_c.py <==
"""
make_figures_c.py — Generates all 7 multi-panel publication figures for Paper C:
1. figures/fig_hero_squares_gallery.pdf
2. figures/fig_origin_vectors_3d.pdf
3. figures/fig_ring_vectors.pdf
4. figures/fig_precession_dynamics.pdf
5. figures/fig_nested_diamonds.pdf
6. figures/fig_wireframes_and_nets.pdf
7. figures/fig_mirror_stacking.pdf
"""
import os, sys, json
from collections import Counter, deque
from fractions import Fraction
from math import sqrt, atan2, degrees, pi, sin, cos, gcd
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
from matplotlib.patches import FancyArrowPatch, Rectangle, Polygon as MplPolygon, Circle
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from mpl_toolkits.mplot3d import proj3d
from scipy.spatial import ConvexHull
from scipy.integrate import solve_ivp

HERE = os.path.dirname(os.path.abspath(__file__))
FIG_DIR = os.path.abspath(os.path.join(HERE, '..', 'figures'))
os.makedirs(FIG_DIR, exist_ok=True)
ANC_A = os.path.abspath(os.path.join(HERE, '..', '..', 'paper_A_gems', 'anc'))
sys.path.insert(0, ANC_A)
from gem_geometry import scaled_points, exact_hull, _hull2d

S880 = np.loadtxt(os.path.join(ANC_A, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
geom_data = json.load(open(os.path.join(ANC_A, 'results_geometry.json')))
dudeney_groups = geom_data['dudeney_group']

# Okabe-Ito palette matching Paper A (vecfig.py / gemfig.py)
VERM = '#D55E00'   # z > 0 (above origin O)
BLUE = '#0072B2'   # z < 0 (below origin O)
WARN = '#CC0099'   # resultant / imbalance warning arrow
GREEN = '#009E73'
GOLD = '#E69F00'
HALO = [pe.withStroke(linewidth=2.2, foreground='white')]
PILL_BG = dict(boxstyle='round,pad=0.15', facecolor='white', alpha=0.94, edgecolor='none')

plt.rcParams.update({
    'font.family': 'serif',
    'font.size': 9.2,
    'axes.titlesize': 9.5,
    'axes.labelsize': 9.0,
    'xtick.labelsize': 8.0,
    'ytick.labelsize': 8.0,
    'legend.fontsize': 7.2,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'figure.dpi': 300
})

X4 = np.array([[2*j - 3 for j in range(4)] for i in range(4)], dtype=int)
Y4 = np.array([[3 - 2*i for j in range(4)] for i in range(4)], dtype=int)
R2_4 = X4**2 + Y4**2
mask_in = (R2_4 == 2)
mask_mid = (R2_4 == 10)
mask_out = (R2_4 == 18)

def zcol_strong(z):
    return VERM if z > 0 else BLUE

def draw_floor_3d(ax, zf, n=4, scale_xy=1.0, fc='#EEEEEE', ec='#BBBBBB'):
    for i in range(n):
        for j in range(n):
            x0 = (j - (n - 1) / 2 - 0.5) * scale_xy
            y0 = ((n - 1) / 2 - i - 0.5) * scale_xy
            s = 1.0 * scale_xy
            sq = [(x0, y0, zf), (x0 + s, y0, zf), (x0 + s, y0 + s, zf), (x0, y0 + s, zf)]
            ax.add_collection3d(Poly3DCollection([sq], facecolor=fc, edgecolor=ec, linewidths=0.45, alpha=0.45, zorder=0))

def draw_unit_sphere_wireframe(ax, rad=1.0):
    u = np.linspace(0, 2 * np.pi, 36)
    v = np.linspace(0, np.pi, 19)
    xs = rad * np.outer(np.cos(u), np.sin(v))
    ys = rad * np.outer(np.sin(u), np.sin(v))
    zs = rad * np.outer(np.ones_like(u), np.cos(v))
    ax.plot_surface(xs, ys, zs, color='#DCE6EC', alpha=0.14, linewidth=0, shade=False, zorder=1)
    th = np.linspace(0, 2 * np.pi, 120)
    ax.plot(rad * np.cos(th), rad * np.sin(th), np.zeros_like(th), color='#778899', lw=0.75, ls='--', alpha=0.7, zorder=2)
    for phi in [0.0, np.pi / 2]:
        ax.plot(rad * np.cos(th) * np.cos(phi), rad * np.cos(th) * np.sin(phi), rad * np.sin(th),
                color='#99AABB', lw=0.55, ls=':', alpha=0.55, zorder=2)

# ==============================================================================
# FIGURE 0 (NEW FIGURE 1): VISUAL ANATOMY OF THE SIX FLAGSHIP ORDER-FOUR SQUARES
# ==============================================================================
print("Generating New Figure 1: fig_hero_squares_gallery.pdf ...")
fig, axes = plt.subplots(2, 3, figsize=(14.4, 8.2))

def setup_grid_panel(ax, title_str, badge_str, badge_col='#1A365D'):
    ax.set_xlim(-2.22, 2.22)
    ax.set_ylim(-2.65, 2.18)
    ax.set_aspect('equal')
    ax.axis('off')
    ax.set_title(title_str, fontsize=9.3, fontweight='bold', pad=4)
    # Coordinate crosshairs through O=(0,0)
    ax.plot([-1.95, 1.95], [0, 0], color='#888888', lw=0.6, ls=':', zorder=1)
    ax.plot([0, 0], [-1.95, 1.95], color='#888888', lw=0.6, ls=':', zorder=1)
    ax.scatter([0], [0], color='black', s=24, zorder=12)
    ax.text(0.11, -0.14, '$O$', fontsize=7.6, fontweight='bold', color='black', path_effects=HALO, zorder=13)
    ax.text(0.0, -2.35, badge_str, ha='center', va='center', fontsize=7.5, fontweight='bold',
            color=badge_col, bbox=dict(boxstyle='round,pad=0.24', facecolor='#F8FAFC', edgecolor=badge_col, lw=0.85))

# (a) #175 (Durer 1514, Group III Associative)
ax = axes[0, 0]
S175 = S880[174]
v0_175 = set(exact_hull(S175)['vertices'])
setup_grid_panel(ax, '(a) Dürer #175 (1514, Group III Associative)',
                 r'Antipodal $s+s^\prime=17$: $\mathbf{V}_\beta\equiv\mathbf{0},\; Q_{xy}=0,\; \mathbf{c}_0=\mathbf{0},\; N_{\mathrm{tabs}}=11$',
                 badge_col='#0f5943')
for i in range(4):
    for j in range(4):
        idx = 4*i + j
        xc, yc = j - 1.5, 1.5 - i
        val = S175[i, j]
        is_v0 = idx in v0_175
        fc = '#D8EFE9' if is_v0 else '#FFF3CD'
        ec = '#007A53' if is_v0 else '#D97706'
        lw = 1.1 if is_v0 else 2.2
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=lw, zorder=2))
        ax.text(xc, yc + 0.06, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        ax.text(xc, yc - 0.25, '$V_0$' if is_v0 else '$V_1$ core', ha='center', va='center',
                fontsize=6.2, fontweight='bold', color='#005A3C' if is_v0 else '#B45309', zorder=5)
# Antipodal connector rays through O
for (x1, y1), col_p in [((-1.5, 1.5), '#0072B2'), ((-0.5, 1.5), '#D55E00'), ((-0.5, 0.5), '#984ea3')]:
    ax.plot([x1, -x1], [y1, -y1], color=col_p, lw=1.15, ls='--', alpha=0.65, zorder=3)

# (b) #70 (Group VI, Pell 9/4 approx sqrt(5) Champion)
ax = axes[0, 1]
S70 = S880[69]
setup_grid_panel(ax, r'(b) Square #70 (Group VI, Pell $9/4\approx\sqrt{5}$ Champion)',
                 r'$\mathbf{d}_{\mathrm{out}}=5\mathbf{d}_{\mathrm{in}} \Rightarrow \|\mathbf{v}\|/\|\mathbf{u}\|=18/8=9/4,\; \min\|\mathbf{B}_{\mathrm{unit}}\|=0.0705$',
                 badge_col='#b30000')
for i in range(4):
    for j in range(4):
        xc, yc = j - 1.5, 1.5 - i
        val = S70[i, j]
        r2 = R2_4[i, j]
        if r2 == 2:
            fc, ec, r_lbl, tc = '#D1FAE5', '#059669', r'$R_{\mathrm{in}}$', '#065F46'
        elif r2 == 10:
            fc, ec, r_lbl, tc = '#DBEAFE', '#2563EB', r'$R_{\mathrm{mid}}$', '#1E40AF'
        else:
            fc, ec, r_lbl, tc = '#FEF3C7', '#D97706', r'$R_{\mathrm{out}}$', '#92400E'
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=1.35, zorder=2))
        ax.text(xc, yc + 0.07, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        ax.text(xc, yc - 0.25, r_lbl, ha='center', va='center', fontsize=6.2, fontweight='bold', color=tc, zorder=5)
# Dipole arrows along +x in the center gap (y = +-0.04) with labels cleanly in the right margin
ax.add_patch(FancyArrowPatch((0, 0.04), (0.88, 0.04), arrowstyle='-|>', mutation_scale=9.5, lw=2.2, color='#059669', zorder=10))
ax.add_patch(FancyArrowPatch((0, -0.04), (1.92, -0.04), arrowstyle='-|>', mutation_scale=10.5, lw=2.4, color='#D97706', zorder=10))
ax.text(-0.98, 2.04, r'$\mathbf{d}_{\mathrm{in}}=(3,0)$', fontsize=6.8, fontweight='bold', color='#065F46', ha='center', bbox=PILL_BG, zorder=11)
ax.text(0.98, 2.04, r'$\mathbf{d}_{\mathrm{out}}=(15,0)=5\mathbf{d}_{\mathrm{in}}$', fontsize=6.8, fontweight='bold', color='#92400E', ha='center', bbox=PILL_BG, zorder=11)

# (c) #45 vs #54 (Group VI, 1-Swap Heavy-to-Hollow Core Siblings & alpha*=-1)
ax = axes[0, 2]
S45 = S880[44]
v0_45 = set(exact_hull(S45)['vertices'])
setup_grid_panel(ax, r'(c) #45 $\leftrightarrow$ #54 (1-Swap Heavy-to-Hollow Core Siblings)',
                 r'Swap $(8,9)\leftrightarrow(15,2)$: #45 ($\alpha^*=-1,\;\frac{\Delta\rho_1}{\rho_0}=+\frac{85}{61}$) $\to$ #54 (cavity $-\frac{57}{58}$)',
                 badge_col='#7C2D12')
for i in range(4):
    for j in range(4):
        idx = 4*i + j
        xc, yc = j - 1.5, 1.5 - i
        val = S45[i, j]
        is_v0 = idx in v0_45
        is_swap = (i in (1, 2) and j in (0, 3))
        fc = '#FEE2E2' if is_swap else ('#E0F2FE' if is_v0 else '#FEF3C7')
        ec = '#DC2626' if is_swap else ('#0284C7' if is_v0 else '#D97706')
        lw = 2.1 if (is_swap or not is_v0) else 1.1
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=lw, zorder=2))
        ax.text(xc, yc + 0.08, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        if is_swap:
            alt_v = S880[53][i, j]
            ax.text(xc, yc - 0.24, f'#54: {alt_v}', ha='center', va='center', fontsize=6.1, fontweight='bold', color='#B91C1C', zorder=5)
        else:
            ax.text(xc, yc - 0.24, '$V_0$' if is_v0 else '$V_1$ core', ha='center', va='center',
                    fontsize=6.1, fontweight='bold', color='#0369A1' if is_v0 else '#B45309', zorder=5)
# Double-headed swap arrows on left and right borders between rows 2 and 3
for x_arr in (-1.5, 1.5):
    ax.add_patch(FancyArrowPatch((x_arr - 0.34 if x_arr < 0 else x_arr + 0.34, 0.45),
                                 (x_arr - 0.34 if x_arr < 0 else x_arr + 0.34, -0.45),
                                 arrowstyle='<->', mutation_scale=9.5, lw=1.8, color='#DC2626', zorder=11))

# (d) #46 (Group VI, Dzhanibekov Champion |Q_xy| = 60)
ax = axes[1, 0]
S46 = S880[45]
setup_grid_panel(ax, r'(d) Square #46 (Group VI, Dzhanibekov Champion $|Q_{xy}|=60$)',
                 r'$\max |Q_{xy}| = 60 \Rightarrow \mathrm{Fastest}\ 180^\circ\ \mathrm{Flip}$ ($I_1=110 < I_2=230 < I_3=340$)',
                 badge_col='#991B1B')
for i in range(4):
    for j in range(4):
        xc, yc = j - 1.5, 1.5 - i
        val = S46[i, j]
        q_cell = (val - 8.5) * xc * yc
        if q_cell > 5.0:
            fc, ec, tc = '#FCA5A5', '#B91C1C', '#7F1D1D'
        elif q_cell > 0:
            fc, ec, tc = '#FEE2E2', '#EF4444', '#991B1B'
        else:
            fc, ec, tc = '#DBEAFE', '#3B82F6', '#1E3A8A'
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=1.25, zorder=2))
        ax.text(xc, yc + 0.08, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        ax.text(xc, yc - 0.24, f'{q_cell:+.1f}', ha='center', va='center', fontsize=5.9, fontweight='bold', color=tc, zorder=5)
# Diagonal principal axes y = +x (I_1=110 stable) and y = -x (I_2=230 unstable flip axis)
ax.plot([-1.88, 1.88], [-1.88, 1.88], color='#059669', lw=1.7, ls='-', alpha=0.85, zorder=8)
ax.plot([-1.88, 1.88], [1.88, -1.88], color='#DC2626', lw=1.9, ls='--', alpha=0.9, zorder=8)
ax.text(1.18, 2.04, r'$y=+x$ ($I_1=110$)', fontsize=6.6, fontweight='bold', color='#065F46', ha='center', bbox=PILL_BG, zorder=12)
ax.text(-1.12, 2.04, r'$y=-x$ ($I_2=230$ flip)', fontsize=6.6, fontweight='bold', color='#991B1B', ha='center', bbox=PILL_BG, zorder=12)

# (e) #673 (Group VI, (8,8) Diamond-in-a-Diamond Champion)
ax = axes[1, 1]
S673 = S880[672]
v0_673 = set(exact_hull(S673)['vertices'])
setup_grid_panel(ax, r'(e) Square #673 ($(8,8)$ Diamond-in-a-Diamond Champion)',
                 r'$8$ Outer U-Cradle $V_0$ $\supset$ $8$ Inner T-Core $V_1$: $\min\frac{\Delta\rho_1}{\rho_0}=\frac{5}{4},\; \frac{d_1}{d_0}=0.793$',
                 badge_col='#065F46')
for i in range(4):
    for j in range(4):
        idx = 4*i + j
        xc, yc = j - 1.5, 1.5 - i
        val = S673[i, j]
        is_v0 = idx in v0_673
        fc = '#D1FAE5' if is_v0 else '#FEF3C7'
        ec = '#059669' if is_v0 else '#D97706'
        tc = '#065F46' if is_v0 else '#92400E'
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=1.6, zorder=2))
        ax.text(xc, yc + 0.08, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        ax.text(xc, yc - 0.24, 'U-hull $V_0$' if is_v0 else 'T-core $V_1$', ha='center', va='center',
                fontsize=5.9, fontweight='bold', color=tc, zorder=5)
# Show opposing centroids c_0 on -y and c_1 on +y along the central vertical gutter (x = 0) with top/bottom margin labels
ax.add_patch(FancyArrowPatch((0, -0.05), (0, -0.92), arrowstyle='-|>', mutation_scale=9.5, lw=2.2, color='#059669', zorder=10))
ax.add_patch(FancyArrowPatch((0, 0.05), (0, 0.92), arrowstyle='-|>', mutation_scale=9.5, lw=2.2, color='#D97706', zorder=10))
ax.text(-0.95, 2.04, r'Outer $\mathbf{c}_0$ ($-y$)', fontsize=6.6, fontweight='bold', color='#065F46', ha='center', bbox=PILL_BG, zorder=11)
ax.text(0.95, 2.04, r'Core $\mathbf{c}_1$ ($+y$)', fontsize=6.6, fontweight='bold', color='#92400E', ha='center', bbox=PILL_BG, zorder=11)

# (f) #763 vs #756 (Group VI, Knight's-Move Tower Champion)
ax = axes[1, 2]
S763 = S880[762]
setup_grid_panel(ax, r"(f) #763 $\leftrightarrow$ #756 (Knight's-Move Tower & Balanced Sibling)",
                 r'Centred $A_{xy}=5$ facets $\{13..16\},\{1..4\}$; swap $(16,1)\leftrightarrow(4,13) \to$ #756 ($\mathbf{c}_0=\mathbf{0}$)',
                 badge_col='#1E3A8A')
for i in range(4):
    for j in range(4):
        xc, yc = j - 1.5, 1.5 - i
        val = S763[i, j]
        is_top = val in (13, 14, 15, 16)
        is_bot = val in (1, 2, 3, 4)
        is_swap = (i in (1, 2) and j in (0, 3))
        if is_top:
            fc, ec, tc, lbl = '#FEF08A', '#CA8A04', '#854D0E', '$F_+$ top'
        elif is_bot:
            fc, ec, tc, lbl = '#DBEAFE', '#2563EB', '#1E40AF', '$F_-$ bot'
        else:
            fc, ec, tc, lbl = '#F1F5F9', '#94A3B8', '#475569', 'mid'
        ax.add_patch(Rectangle((xc - 0.44, yc - 0.44), 0.88, 0.88, facecolor=fc, edgecolor=ec, lw=1.6 if (is_top or is_bot) else 1.0, zorder=2))
        ax.text(xc, yc + 0.08, str(val), ha='center', va='center', fontsize=10.2, fontweight='bold', color='#111111', zorder=5)
        if is_swap:
            alt_v = S880[755][i, j]
            ax.text(xc, yc - 0.24, f'#756: {alt_v}', ha='center', va='center', fontsize=5.9, fontweight='bold', color='#DC2626', zorder=5)
        else:
            ax.text(xc, yc - 0.24, lbl, ha='center', va='center', fontsize=6.0, fontweight='bold', color=tc, zorder=5)
# Draw the centred knight's-move upper square {13,14,15,16} and lower square {1,2,3,4}
top_km = np.array([[0.5, 1.5], [-1.5, 0.5], [-0.5, -1.5], [1.5, -0.5]])
bot_km = np.array([[-0.5, 1.5], [-1.5, -0.5], [0.5, -1.5], [1.5, 0.5]])
ax.add_patch(MplPolygon(top_km, closed=True, facecolor='none', edgecolor='#D97706', lw=2.0, ls='-', zorder=8))
ax.add_patch(MplPolygon(bot_km, closed=True, facecolor='none', edgecolor='#2563EB', lw=1.8, ls='--', zorder=8))

plt.tight_layout(pad=0.6)
plt.savefig(os.path.join(FIG_DIR, 'fig_hero_squares_gallery.pdf'), bbox_inches='tight', pad_inches=0.04)
plt.close()

# ==============================================================================
# FIGURE 2 (formerly Fig 1): 3D VECTORS FROM ORIGIN O OF VARIABLE LENGTH AND WEIGHT
# ==============================================================================
print("Generating Figure 2: fig_origin_vectors_3d.pdf ...")
fig = plt.figure(figsize=(14.2, 3.85))
S70 = S880[69]
P70 = scaled_points(S70).astype(float) / 2.0
R70 = np.linalg.norm(P70, axis=1, keepdims=True)
U70 = P70 / R70
B0_70 = U70.sum(axis=0)
w_star_70 = np.ones(16) - U70 @ np.linalg.solve(U70.T @ U70, B0_70)

ax1 = fig.add_subplot(1, 4, 1, projection='3d')
ax1.computed_zorder = False
ZF = -8.9
draw_floor_3d(ax1, ZF)
for k in range(16):
    p = P70[k]
    ax1.plot([p[0], p[0]], [p[1], p[1]], [p[2], ZF], color='#999999', lw=0.55, ls=(0, (1.5, 2)), zorder=1)
for k in np.argsort(-P70[:, 1]):
    p = P70[k]
    c = zcol_strong(p[2])
    ax1.plot([0, p[0]], [0, p[1]], [0, p[2]], color=c, lw=1.9, solid_capstyle='round', zorder=5)
    ax1.scatter([p[0]], [p[1]], [p[2]], s=26, color=c, edgecolor='k', linewidths=0.5, depthshade=False, zorder=6)
ax1.scatter([0], [0], [0], s=48, color='black', edgecolor='white', lw=0.8, depthshade=False, zorder=25)
ax1.text(-0.28, -0.2, -1.9, '$O$', fontsize=9.5, fontweight='bold', color='black', path_effects=HALO, zorder=30)
ax1.set_xlim(-2.1, 2.1); ax1.set_ylim(-2.1, 2.1); ax1.set_zlim(-9.3, 8.3)
ax1.set_box_aspect((1, 1, 1.12))
ax1.view_init(elev=24, azim=-48)
ax1.set_axis_off()
proj_ax1 = ax1.get_proj()
offset_pts_70 = {
    16: (0, 6), 15: (0, 6), 14: (-2, 6), 13: (-7, 4),
    12: (-8, 2), 11: (-6, 5), 10: (8, 3), 9: (8, 1),
    8: (-7, -5), 7: (10, -1), 6: (1, -8), 5: (9, -2),
    4: (-8, -6), 3: (9, -6), 2: (-9, 3), 1: (-5, -7)
}
for k in range(16):
    p = P70[k]
    val_k = int(S70.ravel()[k])
    c = zcol_strong(p[2])
    x2, y2, _ = proj3d.proj_transform(p[0], p[1], p[2], proj_ax1)
    ox, oy = offset_pts_70[val_k]
    ax1.annotate(str(val_k), xy=(x2, y2), xycoords='data',
                 xytext=(ox, oy), textcoords='offset points',
                 fontsize=6.8, fontweight='bold', ha='center', va='center',
                 color=c, path_effects=HALO, zorder=28)
ax1.set_title('(a) 3D radial spoke sculpture from $O$ ($\\beta=1$)\n' + r'$L_{ij}=R_{ij}$, $\sum \mathbf{p}_{ij} = \mathbf{0}$ (Square #70)', fontsize=8.8, pad=0)

ax2 = fig.add_subplot(1, 4, 2, projection='3d')
ax2.computed_zorder = False
draw_unit_sphere_wireframe(ax2, rad=1.0)
for k in np.argsort(-U70[:, 1]):
    u = U70[k]
    c = zcol_strong(P70[k, 2])
    ax2.plot([0, u[0]], [0, u[1]], [0, u[2]], color=c, lw=1.7, solid_capstyle='round', zorder=5)
    ax2.scatter([u[0]], [u[1]], [u[2]], s=24, color=c, edgecolor='k', linewidths=0.45, depthshade=False, zorder=6)
b_vis = B0_70 * 1.25
ax2.plot([0, b_vis[0]], [0, b_vis[1]], [0, b_vis[2]], color=WARN, lw=3.2, zorder=20)
ax2.scatter([b_vis[0]], [b_vis[1]], [b_vis[2]], s=55, marker='^', color=WARN, edgecolor='k', lw=0.6, depthshade=False, zorder=22)
ax2.scatter([0], [0], [0], s=42, color='black', edgecolor='white', lw=0.7, depthshade=False, zorder=24)
ax2.text(-0.24, -0.20, -0.18, '$O$', fontsize=9.0, fontweight='bold', path_effects=HALO, zorder=26)
ax2.set_xlim(-1.18, 1.18); ax2.set_ylim(-1.18, 1.18); ax2.set_zlim(-1.18, 1.18)
ax2.set_box_aspect((1, 1, 1))
ax2.view_init(elev=22, azim=-42)
ax2.set_axis_off()
x2_tip, y2_tip, _ = proj3d.proj_transform(b_vis[0], b_vis[1], b_vis[2], ax2.get_proj())
ax2.annotate(r'$\mathbf{V}_0 \neq \mathbf{0}$ ($0.773\,\mathbf{e}_y$)',
             xy=(x2_tip, y2_tip), xycoords='data',
             xytext=(0.76, 0.85), textcoords='axes fraction',
             ha='center', va='bottom', fontsize=7.3, fontweight='bold', color=WARN,
             arrowprops=dict(arrowstyle='->', lw=0.95, color=WARN, shrinkA=1, shrinkB=3),
             bbox=dict(boxstyle='round,pad=0.18', facecolor='white', alpha=0.95, edgecolor=WARN, lw=0.6), zorder=30)
ax2.set_title('(b) Unit vectors on $S^2$ ($\\beta=0, w_{ij}=1$)\n' + r'$L_{ij}=1 \Rightarrow \|\mathbf{V}_0\|=0.773$ (#70; $0$ on #175)', fontsize=8.8, pad=0)

ax3 = fig.add_subplot(1, 4, 3, projection='3d')
ax3.computed_zorder = False
draw_unit_sphere_wireframe(ax3, rad=1.0)
for k in np.argsort(-U70[:, 1]):
    u = U70[k]
    w_k = w_star_70[k]
    c = zcol_strong(P70[k, 2])
    tip_s = 54.0 * ((w_k / 0.70) ** 3.0)
    ec = GOLD if w_k > 1.02 else 'black'
    ew = 1.1 if w_k > 1.02 else 0.5
    ax3.plot([0, u[0]], [0, u[1]], [0, u[2]], color=c, lw=1.2 + 1.1 * (w_k - 0.7), solid_capstyle='round', zorder=5)
    ax3.scatter([u[0]], [u[1]], [u[2]], s=tip_s, color=c, edgecolor=ec, linewidths=ew, depthshade=False, zorder=7)
ax3.scatter([0], [0], [0], s=52, color=GREEN, edgecolor='black', lw=0.9, depthshade=False, zorder=25)
ax3.text(-0.24, -0.20, -0.18, '$O$', fontsize=9.0, fontweight='bold', color='#005A40', path_effects=HALO, zorder=28)
ax3.text2D(0.50, 0.02, r'Balanced: $\sum w_{ij}^*\hat{\mathbf{p}}_{ij}=\mathbf{0}$',
           transform=ax3.transAxes, fontsize=7.5, fontweight='bold', color='#005A40', ha='center', va='bottom',
           bbox=dict(boxstyle='round,pad=0.18', facecolor='white', alpha=0.94, edgecolor=GREEN, lw=0.6), zorder=30)
ax3.set_xlim(-1.18, 1.18); ax3.set_ylim(-1.18, 1.18); ax3.set_zlim(-1.18, 1.18)
ax3.set_box_aspect((1, 1, 1))
ax3.view_init(elev=22, azim=-42)
ax3.set_axis_off()
ax3.set_title('(c) Weighted unit vectors on $S^2$ ($w_{ij}^*>0$)\n' + r'$w_{ij}^*\in[0.72,1.19]$ restores $\mathbf{V}_{w^*,1}=\mathbf{0}$', fontsize=8.8, pad=0)

ax4 = fig.add_axes([0.765, 0.14, 0.22, 0.73])
betas = np.linspace(-1.2, 3.2, 240)
for idx_sq, lbl_sq, col_sq, ls_sq in [
    (69,  r'#70 ($\|\mathbf{V}_\beta\|$: zeros $1, 2.24$)', '#e41a1c', '-'),
    (44,  r'#45 ($\|\mathbf{V}_\beta\|$: zeros $0.96, 1$)', GREEN, '--'),
    (375, r'#376 ($\|\mathbf{V}_\beta\|$: zeros $-0.01, 1$)', BLUE, '-.'),
    (6,   r'#7 ($\|\mathbf{V}_\beta\|$: max at $\beta=0$)', '#984ea3', ':'),
    (174, r'Dürer #175 ($\equiv 0$ all $\beta$)', 'black', '-')
]:
    P_sq = scaled_points(S880[idx_sq]).astype(float) / 2.0
    R_sq = np.linalg.norm(P_sq, axis=1, keepdims=True)
    R_mean = float(np.mean(R_sq))
    norms = [float(np.linalg.norm((R_sq**(b - 1.0) * P_sq).sum(axis=0))) / (R_mean**(b - 1.0)) for b in betas]
    ax4.plot(betas, norms, color=col_sq, ls=ls_sq, lw=1.55, label=lbl_sq)

P_63 = scaled_points(S880[62]).astype(float) / 2.0
R_63 = np.linalg.norm(P_63, axis=1, keepdims=True)
Rm_63 = float(np.mean(R_63))
vz_63 = [5.0 * abs(float((R_63**(b - 1.0) * P_63[:, 2:3]).sum())) / (Rm_63**(b - 1.0)) for b in betas]
ax4.plot(betas, vz_63, color=GOLD, ls='--', lw=1.7, label=r'#63 $5|(\mathbf{V}_\beta)_z|/\bar{R}^{\beta-1}$ ($0$ at $\beta=1,3$)')

ax4.axvline(0.0, color='gray', lw=0.8, ls='--', alpha=0.65)
ax4.axvline(1.0, color='black', lw=0.9, ls=':', alpha=0.8)
ax4.axvline(3.0, color='#666666', lw=0.8, ls='--', alpha=0.55)
ax4.scatter([1.0, 2.2379, -0.0076], [0.0, 0.0, 0.0], color='#e41a1c', s=28, zorder=7)
ax4.scatter([3.0], [0.0], color=GOLD, edgecolor='black', lw=0.7, s=38, zorder=8)
ax4.annotate(r'Universal $\beta=1$', xy=(1.0, 0.04), xytext=(0.95, 1.52),
             arrowprops=dict(arrowstyle='->', lw=0.75), fontsize=6.6, bbox=PILL_BG, zorder=12)
ax4.annotate(r'$(\mathbf{V}_3)_z \equiv 0$' + '\n(all 880)', xy=(3.0, 0.0), xytext=(1.82, 1.18),
             arrowprops=dict(arrowstyle='->', lw=0.85, color='#8c5c00'), fontsize=6.6, fontweight='bold',
             color='#704800', bbox=PILL_BG, zorder=12)
ax4.set_xlabel(r'3D vector length exponent $\beta$ ($L_{ij} = R_{ij}^\beta$)')
ax4.set_ylabel(r'Normalized 3D resultant $\|\mathbf{V}_\beta\|_2 / \bar{R}^{\beta-1}$')
ax4.set_xlim(-1.2, 3.2); ax4.set_ylim(-0.12, 3.1)
ax4.set_title(r'(d) 3D power-law vector balance vs. $\beta$', fontsize=8.9)
ax4.legend(loc='upper left', framealpha=0.92, fontsize=6.0)
ax4.grid(True, alpha=0.25)

plt.savefig(os.path.join(FIG_DIR, 'fig_origin_vectors_3d.pdf'), bbox_inches='tight', pad_inches=0.04)
plt.close()

# ==============================================================================
# FIGURE 3 (formerly Fig 2): PLANAR RADIAL VECTORS, POLYGONS & PELL LAW
# ==============================================================================
print("Generating Figure 3: fig_ring_vectors.pdf ...")
fig, axes = plt.subplots(1, 4, figsize=(15.4, 3.95))

ax = axes[0]
x_grid = X4 / 2.0
y_grid = Y4 / 2.0
Z70_real = S70 - 8.5
theta = np.linspace(0, 2*np.pi, 200)
for rad, col, lbl in [(sqrt(2)/2, '#d95f02', r'$R_{\mathrm{in}}$ ($\frac{\sqrt{2}}{2}$)'),
                      (sqrt(10)/2, '#7570b3', r'$R_{\mathrm{mid}}$ ($\frac{\sqrt{10}}{2}$)'),
                      (3*sqrt(2)/2, '#1b9e77', r'$R_{\mathrm{out}}$ ($\frac{3\sqrt{2}}{2}$)')]:
    ax.plot(rad*np.cos(theta), rad*np.sin(theta), '--', color=col, lw=1.05, alpha=0.75, label=lbl)

vec_scale = 0.132
for i in range(4):
    for j in range(4):
        xv, yv = x_grid[i, j], y_grid[i, j]
        zv = Z70_real[i, j]
        wx, wy = zv * xv * vec_scale, zv * yv * vec_scale
        c_arr = zcol_strong(zv)
        ax.add_patch(FancyArrowPatch((0, 0), (wx, wy), arrowstyle='-|>', mutation_scale=8.0,
                                     lw=1.2, color=c_arr, alpha=0.78, shrinkA=0, shrinkB=0, zorder=3))
        r2 = R2_4[i, j]
        col_ring = '#d95f02' if r2 == 2 else ('#7570b3' if r2 == 10 else '#1b9e77')
        ax.scatter(xv, yv, color=col_ring, s=92, zorder=5, edgecolors='black', linewidth=0.6)
        ax.text(xv, yv, str(S70[i, j]), ha='center', va='center', fontsize=6.9, fontweight='bold', color='white', zorder=6)

ax.add_patch(FancyArrowPatch((0, 0.14), (3*vec_scale, 0.14), arrowstyle='-|>', mutation_scale=8.5, lw=2.1, color='#d95f02', zorder=8))
ax.add_patch(FancyArrowPatch((0, -0.14), (15*vec_scale, -0.14), arrowstyle='-|>', mutation_scale=9.5, lw=2.3, color='#1b9e77', zorder=8))
ax.add_patch(FancyArrowPatch((0, 0.0), (-18*vec_scale, 0.0), arrowstyle='-|>', mutation_scale=9.5, lw=2.3, color='#7570b3', zorder=8))
ax.text(0.46, 0.25, r'$\mathbf{d}_{\mathrm{in}}=(3,0)$', fontsize=6.1, color='#d95f02', fontweight='bold', ha='left', bbox=PILL_BG, zorder=10)
ax.text(1.02, -0.34, r'$\mathbf{d}_{\mathrm{out}}=(15,0)$', fontsize=6.2, color='#1b9e77', fontweight='bold', ha='center', bbox=PILL_BG, zorder=10)
ax.text(-1.02, -0.32, r'$\mathbf{d}_{\mathrm{mid}}=(-18,0)$', fontsize=6.2, color='#7570b3', fontweight='bold', ha='center', bbox=PILL_BG, zorder=10)
ax.scatter([0], [0], color='black', s=38, zorder=9)
ax.text(-0.22, 0.22, '$O$', fontsize=8.0, fontweight='bold', bbox=PILL_BG, zorder=10)

ax.axhline(0, color='#888888', lw=0.45, zorder=1)
ax.axvline(0, color='#888888', lw=0.45, zorder=1)
ax.set_xlim(-2.55, 2.55); ax.set_ylim(-2.95, 2.35)
ax.set_aspect('equal')
ax.set_xlabel('$x$'); ax.set_ylabel('$y$')
ax.set_title('(a) 16 radial vectors from $O$ (#70)')
ax.legend(loc='lower center', framealpha=0.94, fontsize=6.3, ncol=3, handlelength=1.3, columnspacing=0.7)

ax = axes[1]
x_f = x_grid.ravel()
y_f = y_grid.ravel()
r_f = np.hypot(x_f, y_f)
u_x, u_y = x_f / r_f, y_f / r_f

z70_f = (S70 - 8.5).ravel()
W_lin = np.stack([z70_f * x_f, z70_f * y_f], axis=1)
ang = np.arctan2(W_lin[:, 1], W_lin[:, 0])
order = np.argsort(np.round(ang, 9), kind='stable')
V_lin = np.vstack([[0, 0], np.cumsum(W_lin[order], axis=0)])

S635 = S880[634]
z635_f = (S635 - 8.5).ravel()
W_u635 = np.stack([z635_f * u_x, z635_f * u_y], axis=1) * 1.35
ang635 = np.arctan2(W_u635[:, 1], W_u635[:, 0])
ord635 = np.argsort(np.round(ang635, 9), kind='stable')
V_u635 = np.vstack([[0, 0], np.cumsum(W_u635[ord635], axis=0)])

S45 = S880[44]
z45_f = (S45 - 8.5).ravel()
W_inv45 = np.stack([z45_f * (u_x / r_f), z45_f * (u_y / r_f)], axis=1) * 1.25
ang45 = np.arctan2(W_inv45[:, 1], W_inv45[:, 0])
ord45 = np.argsort(np.round(ang45, 9), kind='stable')
V_inv45 = np.vstack([[0, 0], np.cumsum(W_inv45[ord45], axis=0)])

for k in range(16):
    p0, p1 = V_lin[k], V_lin[k + 1]
    c = zcol_strong(z70_f[order[k]])
    ax.add_patch(FancyArrowPatch(p0, p1, arrowstyle='-|>', mutation_scale=9.0, lw=1.6,
                                 color=c, shrinkA=0, shrinkB=0, zorder=4))
ax.plot([], [], color=VERM, lw=1.6, label=r'$\alpha=1$ (#70 closes on $O$)')
ax.plot(V_inv45[:, 0], V_inv45[:, 1], ls='-.', lw=1.25, color=GREEN, alpha=0.85, zorder=3,
        label=r'$\alpha^*=-1$ (#45 closes on $O$)')
ax.plot(V_u635[:, 0], V_u635[:, 1], ls='--', lw=1.15, color='#555555', alpha=0.78, zorder=2,
        label=r'$\alpha=0$ (#635 open gap $11.98$)')
ax.add_patch(FancyArrowPatch((0, 0), tuple(V_u635[-1]), arrowstyle='-|>', mutation_scale=10.5,
                             lw=2.4, color=WARN, shrinkA=0, shrinkB=0, zorder=8))
ax.text(V_u635[-1, 0] + 0.5, V_u635[-1, 1] + 2.2, r'$\mathbf{B}_{\mathrm{unit}}\neq\mathbf{0}$',
        fontsize=7.2, fontweight='bold', color=WARN, ha='left', bbox=PILL_BG, zorder=10)
ax.scatter(V_lin[:-1, 0], V_lin[:-1, 1], s=8, color='#333333', zorder=5)
ax.scatter([0], [0], s=42, color='black', zorder=9)
ax.annotate(r'$O$ (closed)', xy=(0, 0), xytext=(8, 6), textcoords='offset points',
            fontsize=7.1, fontweight='bold', color='black', path_effects=HALO, bbox=PILL_BG, zorder=12)
ax.set_xlim(min(V_lin[:, 0].min(), V_u635[:, 0].min(), V_inv45[:, 0].min()) - 3.5,
            max(V_lin[:, 0].max(), V_u635[:, 0].max(), V_inv45[:, 0].max()) + 4.0)
ax.set_ylim(min(V_lin[:, 1].min(), V_u635[:, 1].min(), V_inv45[:, 1].min()) - 8.5,
            max(V_lin[:, 1].max(), V_u635[:, 1].max(), V_inv45[:, 1].max()) + 5.5)
ax.set_aspect('equal')
ax.set_xlabel(r'Cumulative $\sum z_{ij}\ell(r_{ij})u_{ij,x}$')
ax.set_ylabel(r'Cumulative $\sum z_{ij}\ell(r_{ij})u_{ij,y}$')
ax.set_title(r'(b) Head-to-tail polygon ($\alpha=1, -1$ vs. $0$)')
ax.legend(loc='lower left', framealpha=0.92, fontsize=6.2)
ax.grid(True, alpha=0.22)

ax = axes[2]
u_norms, v_norms, b_norms, is_pell = [], [], [], []
for k in range(880):
    Z = 2 * S880[k] - 17
    din = np.array([int(np.sum(Z[mask_in] * X4[mask_in])) // 4, int(np.sum(Z[mask_in] * Y4[mask_in])) // 4], dtype=float)
    dout = np.array([int(np.sum(Z[mask_out] * X4[mask_out])) // 4, int(np.sum(Z[mask_out] * Y4[mask_out])) // 4], dtype=float)
    u = din + dout / 3.0
    v = din + dout
    u_norms.append(np.linalg.norm(u))
    v_norms.append(np.linalg.norm(v))
    b_norms.append(sqrt(2) * np.linalg.norm(u - v / sqrt(5)))
    is_pell.append((k + 1) in [70, 76, 121, 188, 452, 459, 490, 574])

u_norms = np.array(u_norms)
v_norms = np.array(v_norms)
b_norms = np.array(b_norms)
is_pell = np.array(is_pell)

sc = ax.scatter(u_norms[~is_pell], v_norms[~is_pell], c=b_norms[~is_pell], cmap='viridis', s=16, alpha=0.82, label='880 magic squares')
ax.scatter(u_norms[is_pell], v_norms[is_pell], color='#e41a1c', s=80, marker='*', zorder=6, edgecolors='black', lw=0.5, label='Pell min (#70, $v/u=9/4$)')
u_line = np.linspace(0, 21.5, 100)
ax.plot(u_line, sqrt(5)*u_line, 'r--', lw=1.25, label=r'Irrational line $\|\mathbf{v}\| = \sqrt{5}\,\|\mathbf{u}\|$')
ax.annotate('Pell min $(8,18)$:\n' + r'$\|\mathbf{v}\|/\|\mathbf{u}\|=9/4$',
            xy=(8.0, 18.0), xytext=(11.2, 3.8),
            arrowprops=dict(arrowstyle='->', lw=0.85, color='#e41a1c'),
            fontsize=6.8, fontweight='bold', color='#b30000',
            bbox=dict(boxstyle='round,pad=0.18', facecolor='white', alpha=0.95, edgecolor='#e41a1c', lw=0.5), zorder=10)
cb = plt.colorbar(sc, ax=ax, pad=0.02)
cb.set_label(r'$\|\mathbf{B}_{\mathrm{unit}}(S)\|$', fontsize=8)
ax.set_xlabel(r'$\|\mathbf{u}\| = \|\mathbf{d}_{\mathrm{in}} + \frac{1}{3}\mathbf{d}_{\mathrm{out}}\|$')
ax.set_ylabel(r'$\|\mathbf{v}\| = \|\mathbf{d}_{\mathrm{in}} + \mathbf{d}_{\mathrm{out}}\|$')
ax.set_title(r'(c) Diophantine Pell line $\|\mathbf{v}\| = \sqrt{5}\,\|\mathbf{u}\|$')
ax.legend(loc='upper left', framealpha=0.92, fontsize=6.6)
ax.grid(True, alpha=0.25)

ax = axes[3]
alphas = np.linspace(-1.25, 3.25, 300)
r1, r2, r3 = sqrt(2)/2, sqrt(10)/2, 3*sqrt(2)/2

for idx_sq, lbl_sq, col_sq, ls_sq in [
    (69,  r'#70 ($\kappa=+5$: zeros $\alpha=-0.05, 1$)', '#e41a1c', '-'),
    (44,  r'#45 ($\kappa=+9$: exact zeros $\alpha=-1, 1$)', '#1b9e77', '--'),
    (285, r'#286 ($\kappa=+1$: exact zeros $\alpha=1, 3$)', '#377eb8', '-.'),
    (45,  r'#46 ($\kappa=-9$: zero only at $\alpha=1$)', '#984ea3', ':')
]:
    Z = 2 * S880[idx_sq] - 17
    din = np.array([int(np.sum(Z[mask_in] * X4[mask_in])) // 4, int(np.sum(Z[mask_in] * Y4[mask_in])) // 4], dtype=float)
    dout = np.array([int(np.sum(Z[mask_out] * X4[mask_out])) // 4, int(np.sum(Z[mask_out] * Y4[mask_out])) // 4], dtype=float)
    vals = []
    for a in alphas:
        c1 = r1**(a - 1) - r2**(a - 1)
        c3 = r3**(a - 1) - r2**(a - 1)
        bvec = c1 * din + c3 * dout
        vals.append(np.linalg.norm(bvec))
    ax.plot(alphas, vals, color=col_sq, ls=ls_sq, lw=1.6, label=lbl_sq)

ax.axvline(1.0, color='black', lw=1.0, ls=':', alpha=0.8)
ax.axvline(0.0, color='gray', lw=0.85, ls='--', alpha=0.6)
ax.scatter([-1.0, -0.0496, 1.0, 3.0], [0.0, 0.0, 0.0, 0.0], color=['#1b9e77', '#e41a1c', 'black', '#377eb8'], s=30, zorder=7)
ax.annotate(r'$\alpha^*=-1$' + '\n(25 sqs)', xy=(-1.0, 0.3), xytext=(-0.92, 9.2),
            arrowprops=dict(arrowstyle='->', lw=0.75, color='#1b9e77'), fontsize=6.9, bbox=PILL_BG)
ax.annotate(r'$\alpha^*=+3$' + '\n(25 sqs)', xy=(3.0, 0.3), xytext=(1.15, 7.8),
            arrowprops=dict(arrowstyle='->', lw=0.75, color='#377eb8'), fontsize=6.9, bbox=PILL_BG)
ax.set_xlabel(r'Planar radial exponent $\alpha$ ($\ell(r) = r^\alpha$)')
ax.set_ylabel(r'Resultant norm $\|\mathbf{B}_{z, r^\alpha}(S)\|_2$')
ax.set_xlim(-1.25, 3.25); ax.set_ylim(-0.6, 26)
ax.set_title(r'(d) Planar power-law roots $\alpha^* \in \{-1, 1, 3\}$')
ax.legend(loc='upper center', framealpha=0.92, fontsize=6.5)
ax.grid(True, alpha=0.25)

plt.tight_layout()
plt.savefig(os.path.join(FIG_DIR, 'fig_ring_vectors.pdf'), bbox_inches='tight')
plt.close()

# ==============================================================================
# FIGURE 4 (formerly Fig 3): 4-PANEL 3D INERTIA ELLIPSOIDS, POINSOT & PRECESSION
# ==============================================================================
print("Generating Rebuilt Figure 4: fig_precession_dynamics.pdf (4 panels) ...")
fig = plt.figure(figsize=(15.4, 3.95))

# Panel (a): Universal Inertia Ratio I_perp(lambda)/I_zz + 3D Inertia Ellipsoid Insets
ax1 = fig.add_subplot(1, 4, 1)
lams = np.linspace(0, 1.05, 300)
for n_ord, col, ls in [(3, '#7570b3', '--'), (4, '#1b9e77', '-'), (5, '#d95f02', '-.')]:
    ratio = 0.5 * (1.0 + (n_ord**2 + 1) * lams**2)
    ax1.plot(lams, ratio, color=col, ls=ls, lw=1.7, label=f'$n={n_ord}$ ($b_n/a_n = {n_ord**2+1}$)')

ax1.axhline(1.0, color='black', lw=0.85, ls=':')
lam_cube = 0.20
lam_iso = 1.0 / sqrt(17)
ax1.scatter([lam_cube, lam_iso, 1.0], [21/25, 1.0, 9.0], color='#e41a1c', s=42, zorder=6)
BOX_OPAQUE = dict(boxstyle='round,pad=0.16', facecolor='white', alpha=0.96, edgecolor='#cccccc', lw=0.5)

th_el = np.linspace(0, 2*np.pi, 100)
ax1.annotate('$\\lambda_{\\mathrm{cube}}=1/5$: oblate\n($I_\\perp/I_{zz}=21/25$)',
             xy=(lam_cube, 0.84), xytext=(0.02, 4.1),
             arrowprops=dict(arrowstyle='->', lw=0.75, color='#e41a1c'), fontsize=6.4, bbox=BOX_OPAQUE, zorder=12)
ax1.annotate('Spherical top $\\lambda_{\\mathrm{iso}}=\\frac{1}{\\sqrt{17}}$\n(exact sphere $I_{xx}=I_{yy}=I_{zz}$)',
             xy=(lam_iso, 1.0), xytext=(0.27, 1.85),
             arrowprops=dict(arrowstyle='->', lw=0.75, color='#007A53'), fontsize=6.4, fontweight='bold',
             color='#005A3C', bbox=dict(boxstyle='round,pad=0.16', facecolor='#F0FDF4', edgecolor='#009E73', lw=0.7), zorder=12)
ax1.annotate('Canonical $\\lambda=1$: $I_\\perp/I_{zz}=9$\n(9:1 closed polhode cone)',
             xy=(1.0, 9.0), xytext=(0.40, 10.7),
             arrowprops=dict(arrowstyle='->', lw=0.75, color='#e41a1c'), fontsize=6.4, bbox=BOX_OPAQUE, zorder=12)

# Inset showing all 3 co-rotating 3D inertia ellipsoids on #46: lam=0.20 (oblate), lam_iso=1/sqrt(17) (exact sphere), lam=1.0 (prolate)
ax1_in = ax1.inset_axes([0.03, 0.53, 0.42, 0.39], projection='3d')
ax1_in.computed_zorder = False
u_sp = np.linspace(0, 2*np.pi, 24)
v_sp = np.linspace(0, np.pi, 13)
ax1_in.plot_surface(np.outer(np.cos(u_sp), np.sin(v_sp)),
                    np.outer(np.sin(u_sp), np.sin(v_sp)),
                    np.outer(np.ones_like(u_sp), np.cos(v_sp)),
                    color='#009E73', alpha=0.16, linewidth=0)
# Outer oblate-mass / prolate-inertia shell at lam=0.20 (dashed blue) and inner prolate-mass / oblate-inertia shell at lam=1 (dotted purple)
ax1_in.plot(np.cos(th_el), np.sin(th_el), np.zeros_like(th_el), color='#007A53', lw=0.95, ls='-')
ax1_in.plot(np.cos(th_el), np.zeros_like(th_el), np.sin(th_el), color='#007A53', lw=0.95, ls='-')
ax1_in.plot(1.09*np.cos(th_el), np.zeros_like(th_el), 0.72*np.sin(th_el), color='#2563EB', lw=0.8, ls='--')
ax1_in.plot(0.55*np.cos(th_el), np.zeros_like(th_el), 1.15*np.sin(th_el), color='#7C3AED', lw=0.8, ls=':')
P46_iso = scaled_points(S880[45]).astype(float) / 2.0
P46_iso[:, 2] *= lam_iso
P46_iso /= 2.35
h46_iso = ConvexHull(P46_iso)
for simp in h46_iso.simplices:
    ax1_in.add_collection3d(Poly3DCollection([P46_iso[simp]], facecolor='#D55E00', edgecolor='#7F1D1D', lw=0.25, alpha=0.48))
ax1_in.set_xlim(-1.12, 1.12); ax1_in.set_ylim(-1.12, 1.12); ax1_in.set_zlim(-1.12, 1.12)
ax1_in.set_box_aspect((1, 1, 1))
ax1_in.view_init(elev=20, azim=-40)
ax1_in.set_axis_off()
ax1_in.set_title(r'#46 Ellipsoids ($\lambda_{\mathrm{cube}}, \lambda_{\mathrm{iso}}, 1$)', fontsize=5.8, pad=-4, color='#005A3C', fontweight='bold')

ax1.set_xlabel(r'Vertical lift scale $\lambda$')
ax1.set_ylabel(r'Principal inertia ratio $I_\perp(\lambda)/I_{zz}$')
ax1.set_ylim(0, 14.2)
ax1.set_title('(a) Universal symmetric-top inertia law', fontsize=8.9)
ax1.legend(loc='lower right', framealpha=0.92, fontsize=6.3)
ax1.grid(True, alpha=0.25)

# Panel (b): 3D Triaxial Poinsot Ellipsoid (I1=110 < I2=230 < I3=340) & Unstable Flip Trajectory of #46
ax2 = fig.add_subplot(1, 4, 2, projection='3d')
ax2.computed_zorder = False
I1_p, I2_p, I3_p = 110.0, 230.0, 340.0
a1 = 1.12
a2 = a1 * sqrt(I1_p / I2_p)
a3 = a1 * sqrt(I1_p / I3_p)
u_p = np.linspace(0, 2*np.pi, 40)
v_p = np.linspace(0, np.pi, 22)
Xp = a1 * np.outer(np.cos(u_p), np.sin(v_p))
Yp = a2 * np.outer(np.sin(u_p), np.sin(v_p))
Zp = a3 * np.outer(np.ones_like(u_p), np.cos(v_p))
ax2.plot_surface(Xp, Yp, Zp, color='#DCE6EC', alpha=0.22, linewidth=0, shade=False, zorder=1)
th_p = np.linspace(0, 2*np.pi, 160)
ax2.plot(a1*np.cos(th_p), a2*np.sin(th_p), np.zeros_like(th_p), color='#64748B', lw=0.7, ls=':', zorder=2)
ax2.plot(a1*np.cos(th_p), np.zeros_like(th_p), a3*np.sin(th_p), color='#64748B', lw=0.7, ls=':', zorder=2)
ax2.plot(np.zeros_like(th_p), a2*np.cos(th_p), a3*np.sin(th_p), color='#64748B', lw=0.7, ls=':', zorder=2)

sep_ratio = sqrt((I3_p * (I3_p - I2_p)) / (I1_p * (I2_p - I1_p)))
z_sep_max = 1.0 / sqrt(1.0 + sep_ratio**2)
for sgn_branch in (-1.0, 1.0):
    z_norm = z_sep_max * np.sin(th_p)
    x_norm = sgn_branch * sep_ratio * z_norm
    y_norm = np.cos(th_p)
    ax2.plot(a1 * x_norm, a2 * y_norm, a3 * z_norm, color='#1E293B', lw=1.15, ls='--', alpha=0.82, zorder=6)

def euler_rhs(t, w, I1, I2, I3):
    return [
        ((I2 - I3) / I1) * w[1] * w[2],
        ((I3 - I1) / I2) * w[2] * w[0],
        ((I1 - I2) / I3) * w[0] * w[1]
    ]

t_span = (0, 54)
t_eval = np.linspace(0, 54, 1800)
sol_dzh = solve_ivp(euler_rhs, t_span, [0.02, 1.0, 0.02], args=(110.0, 230.0, 340.0), t_eval=t_eval, rtol=1e-9, atol=1e-11)
sol_mag = solve_ivp(euler_rhs, t_span, [0.25, 0.96, 0.25], args=(170.0, 170.0, 340.0), t_eval=t_eval, rtol=1e-9, atol=1e-11)

E2_dzh = I1_p*sol_dzh.y[0]**2 + I2_p*sol_dzh.y[1]**2 + I3_p*sol_dzh.y[2]**2
scale_poinsot = a2 / np.sqrt(E2_dzh / I2_p)
ax2.plot(sol_dzh.y[0]*scale_poinsot, sol_dzh.y[1]*scale_poinsot, sol_dzh.y[2]*scale_poinsot,
         color='#e41a1c', lw=2.0, zorder=10, label=r'Dzhanibekov flip orbit $\boldsymbol{\omega}(t)$')
ax2.scatter([0, 0], [a2, -a2], [0, 0], color='#e41a1c', edgecolor='black', s=46, lw=0.7, depthshade=False, zorder=15)
ax2.scatter([a1, -a1], [0, 0], [0, 0], color='#059669', edgecolor='black', s=36, lw=0.6, depthshade=False, zorder=14)
ax2.text(0.0, a2 + 0.14, 0.12, r'$+\mathbf{e}_2$ ($y=-x$)', fontsize=6.6, fontweight='bold', color='#b30000', ha='center', bbox=PILL_BG, zorder=20)
ax2.text(0.0, -a2 - 0.16, -0.15, r'$-\mathbf{e}_2$ ($180^\circ$ flip)', fontsize=6.6, fontweight='bold', color='#b30000', ha='center', bbox=PILL_BG, zorder=20)
ax2.text(a1 + 0.08, 0.0, 0.08, r'$\mathbf{e}_1$ ($I_1=110$)', fontsize=6.3, fontweight='bold', color='#065F46', ha='left', bbox=PILL_BG, zorder=20)
ax2.set_xlim(-1.18, 1.18); ax2.set_ylim(-0.95, 0.95); ax2.set_zlim(-0.78, 0.78)
ax2.set_box_aspect((1.15, 0.92, 0.76))
ax2.view_init(elev=22, azim=-36)
ax2.set_axis_off()
ax2.set_title('(b) 3D Poinsot ellipsoid & separatrix (#46)\n' + r'$I_1=110 < I_2=230 < I_3=340$ ($|Q_{xy}|=60$)', fontsize=8.8, pad=0)

# Panel (c): Time-series curves w2(t)
ax3 = fig.add_subplot(1, 4, 3)
ax3.plot(sol_dzh.t, sol_dzh.y[1], color='#e41a1c', lw=1.6, label=r'#46 ($|Q_{xy}|=60$): Dzhanibekov $\omega_2(t)$')
ax3.plot(sol_mag.t, sol_mag.y[1], color='#1b9e77', lw=1.45, ls='--', label=r'Dürer #175 ($Q_{xy}=0$): Harmonic $\omega_2(t)$')
ax3.plot(sol_mag.t, np.hypot(sol_mag.y[0], sol_mag.y[1]), color='#377eb8', lw=1.45, label=r'Axisymmetric rotor: Constant $|\boldsymbol{\omega}_\perp|$')
ax3.set_xlabel('Dimensionless time $t$')
ax3.set_ylabel('Body angular velocity component')
ax3.set_xlim(0, 54); ax3.set_ylim(-1.18, 1.58)
ax3.set_title('(c) Precession vs. $180^\\circ$ Dzhanibekov flips', fontsize=8.9)
ax3.legend(loc='upper right', framealpha=0.94, fontsize=6.1)
ax3.grid(True, alpha=0.25)

# Panel (d): Entry-weighted quadrupole census |Q_xy(S)| across 880 squares
ax4 = fig.add_subplot(1, 4, 4)
q_vals = [abs(int(np.sum((2 * S880[k] - 17) * X4 * Y4)) // 8) for k in range(880)]
q_counts = Counter(q_vals)
qs_sorted = sorted(q_counts.keys())
counts_sorted = [q_counts[q] for q in qs_sorted]

ax4.bar(qs_sorted, counts_sorted, width=1.1, color='#377eb8', edgecolor='black', lw=0.4, alpha=0.85, label='880 magic squares')
ax4.bar([0], [q_counts[0]], width=1.5, color='#1b9e77', edgecolor='black', lw=0.6, label='$Q_{xy}=0$ (56 axisymmetric)')
ax4.bar([60], [q_counts[60]], width=1.5, color='#e41a1c', edgecolor='black', lw=0.6, label='$|Q_{xy}|=60$ (max: #46, #71, #253, #286)')
ax4.set_xlabel(r'Quadrupole $|Q_{xy}(S)| = \frac{1}{2}(I_2 - I_1)$')
ax4.set_ylabel('Number of $D_4$-classes (out of 880)')
ax4.set_title(r'(d) Quadrupole inertia split $I_{1,2} = 170 \mp |Q_{xy}|$', fontsize=8.9)
ax4.legend(loc='upper right', framealpha=0.92, fontsize=6.3)
ax4.grid(True, alpha=0.25)

plt.tight_layout()
plt.savefig(os.path.join(FIG_DIR, 'fig_precession_dynamics.pdf'), bbox_inches='tight')
plt.close()

# ==============================================================================
# FIGURE 5 (formerly Fig 4): NESTED CONVEX LAYERS (#673 vs HOLLOW-CAVITY #54)
# ==============================================================================
print("Generating Rebuilt Figure 5: fig_nested_diamonds.pdf (#673 vs Hollow-Cavity #54 + Fulcrum Levers) ...")
fig = plt.figure(figsize=(14.2, 4.35))

def plot_nested_gem_with_lever(fig_obj, sub_idx, S, title_str, rho_str, c0_y_vis, c1_y_vis, is_cavity=False):
    ax3d = fig_obj.add_subplot(1, 3, sub_idx, projection='3d')
    ax3d.computed_zorder = False
    P = scaled_points(S).astype(float) / 2.0
    lam_disp = 0.25
    P_disp = P.copy()
    P_disp[:, 2] *= lam_disp

    h0 = ConvexHull(P_disp)
    for simp in h0.simplices:
        tri = P_disp[simp]
        poly = Poly3DCollection([tri], alpha=0.15, facecolor='#1b9e77', edgecolor='#0f5943', linewidths=0.45, zorder=2)
        ax3d.add_collection3d(poly)

    v0_set = set(exact_hull(S)['vertices'])
    inner_idx = [i for i in range(16) if i not in v0_set]
    Q_disp = P_disp[inner_idx]
    h1 = ConvexHull(Q_disp)
    core_fc = '#93C5FD' if is_cavity else '#e6ab02'
    core_ec = '#1D4ED8' if is_cavity else '#8c6800'
    for simp in h1.simplices:
        tri = Q_disp[simp]
        poly = Poly3DCollection([tri], alpha=0.40 if is_cavity else 0.46, facecolor=core_fc,
                                edgecolor=core_ec, linewidths=0.8, ls='--' if is_cavity else '-', zorder=4)
        ax3d.add_collection3d(poly)

    ax3d.scatter(P_disp[list(v0_set), 0], P_disp[list(v0_set), 1], P_disp[list(v0_set), 2],
                 color='#1b9e77', s=20, edgecolors='black', lw=0.4, depthshade=False, zorder=6)
    ax3d.scatter(Q_disp[:, 0], Q_disp[:, 1], Q_disp[:, 2],
                 color='#2563EB' if is_cavity else '#d95f02', s=28, edgecolors='black', lw=0.55, depthshade=False, zorder=8)

    ax3d.plot([0, 0], [-1.72, 1.72], [0, 0], 'k--', lw=1.15, alpha=0.78, zorder=15)
    ax3d.scatter([0], [0], [0], color='black', s=58, marker='+', lw=1.8, depthshade=False, zorder=25)
    ax3d.scatter([0], [c0_y_vis], [0], color='#007A53', edgecolor='white', lw=0.8, s=52, marker='o', depthshade=False, zorder=26)
    ax3d.scatter([0], [c1_y_vis], [0], color='#2563EB' if is_cavity else '#D55E00', edgecolor='white', lw=0.8, s=54, marker='D', depthshade=False, zorder=26)
    if is_cavity:
        ax3d.scatter([0], [-0.55], [0], color='#6B7280', edgecolor='white', lw=0.7, s=42, marker='s', depthshade=False, zorder=26)
        ax3d.text(0.0, -0.62, 0.28, r'$\overline{\mathbf{p}}_{\mathrm{out}}$ ($-y$)', fontsize=6.8, fontweight='bold', color='#374151', ha='center', va='bottom', bbox=PILL_BG, zorder=28)
        ax3d.text(0.0, c0_y_vis - 0.05, -0.58, r'$\mathbf{c}_0$ ($+y$!)', fontsize=7.1, fontweight='bold', color='#005A3C', ha='center', va='top', bbox=PILL_BG, zorder=28)
        ax3d.text(0.0, c1_y_vis + 0.18, 0.28, r'$\mathbf{c}_1$ ($+y$)', fontsize=7.1, fontweight='bold', color='#1E40AF', ha='center', va='bottom', bbox=PILL_BG, zorder=28)
    else:
        ax3d.text(0.0, 0.0, 0.28, '$O$', fontsize=7.4, fontweight='bold', color='black', ha='center', va='bottom', bbox=PILL_BG, zorder=28)
        ax3d.text(0.0, c0_y_vis - 0.14, 0.28, r'$\mathbf{c}_0$ ($-y$)', fontsize=7.2, fontweight='bold', color='#005A3C', ha='center', va='bottom', bbox=PILL_BG, zorder=28)
        ax3d.text(0.0, c1_y_vis + 0.14, 0.28, r'$\mathbf{c}_1$ ($+y$)', fontsize=7.2, fontweight='bold', color='#B34700', ha='center', va='bottom', bbox=PILL_BG, zorder=28)

    ax3d.set_xlim(-1.62, 1.62); ax3d.set_ylim(-1.62, 1.62); ax3d.set_zlim(-2.35, 1.85)
    ax3d.set_box_aspect((1, 1, 1.08))
    ax3d.view_init(elev=22, azim=-38)
    ax3d.set_axis_off()
    ax3d.set_title(title_str + '\n(' + rho_str + ')', fontsize=8.8, pad=0)

    # Bottom 2D fulcrum lever inset diagram on a crisp rounded card
    ax_lev = ax3d.inset_axes([0.03, 0.00, 0.94, 0.23])
    ax_lev.set_xlim(-1.35, 1.35); ax_lev.set_ylim(-0.56, 0.62)
    ax_lev.axis('off')
    ax_lev.add_patch(Rectangle((-1.32, -0.54), 2.64, 1.12, facecolor='#F8FAFC', edgecolor='#CBD5E1', lw=0.7, zorder=0))
    ax_lev.plot([-1.12, 1.12], [0, 0], color='#1F2937', lw=2.0, zorder=2)
    ax_lev.add_patch(MplPolygon([[-0.10, -0.34], [0.10, -0.34], [0.0, 0.0]], closed=True, facecolor='#111111', edgecolor='black', zorder=3))
    ax_lev.text(0.0, -0.45, '$O$ ($y=0$)', ha='center', va='center', fontsize=6.4, fontweight='bold')
    if not is_cavity:
        ax_lev.add_patch(FancyArrowPatch((-0.68, 0.0), (-0.68, -0.40), arrowstyle='-|>', mutation_scale=8, lw=1.8, color='#007A53'))
        ax_lev.add_patch(FancyArrowPatch((0.68, 0.0), (0.68, -0.40), arrowstyle='-|>', mutation_scale=8, lw=1.8, color='#D55E00'))
        ax_lev.text(-0.68, 0.26, r'$V_0 c_{0,y}=-20/3$', ha='center', va='center', fontsize=6.3, fontweight='bold', color='#005A3C', bbox=PILL_BG)
        ax_lev.text(0.68, 0.26, r'$\frac{\Delta\rho_1}{\rho_0}V_1 c_{1,y}=+\frac{20}{3}$', ha='center', va='center', fontsize=6.3, fontweight='bold', color='#B34700', bbox=PILL_BG)
    else:
        ax_lev.add_patch(FancyArrowPatch((-0.78, 0.0), (-0.78, -0.34), arrowstyle='-|>', mutation_scale=7.5, lw=1.3, ls='--', color='#6B7280'))
        ax_lev.add_patch(FancyArrowPatch((0.26, 0.0), (0.26, -0.40), arrowstyle='-|>', mutation_scale=8, lw=1.8, color='#007A53'))
        ax_lev.add_patch(FancyArrowPatch((0.88, 0.0), (0.88, 0.44), arrowstyle='-|>', mutation_scale=8.5, lw=1.9, color='#2563EB'))
        ax_lev.text(-0.78, 0.26, r'$\overline{\mathbf{p}}_{\mathrm{out}}=-\frac{3}{10}$', ha='center', va='center', fontsize=6.0, color='#374151', bbox=PILL_BG)
        ax_lev.text(0.22, 0.26, r'$\mathbf{c}_0=+\frac{19}{324}$', ha='center', va='center', fontsize=6.0, fontweight='bold', color='#005A3C', bbox=PILL_BG)
        ax_lev.text(0.88, -0.25, r'Cavity $\Delta\rho_1<0$' + '\n' + r'(buoyancy at $\mathbf{c}_1$)', ha='center', va='center', fontsize=5.8, fontweight='bold', color='#1E40AF', bbox=PILL_BG)

plot_nested_gem_with_lever(
    fig, 1, S880[672],
    r'(a) Opposing Centroids: Gem #673 ($V_0=8, V_1=8$)',
    r'Denser core $\Delta\rho_1/\rho_0 = +5/4 = 1.25$',
    c0_y_vis=-0.45, c1_y_vis=0.52, is_cavity=False
)

plot_nested_gem_with_lever(
    fig, 2, S880[53],
    r'(b) Same-Side Paradox: Hollow-Cavity Gem #54 ($10,6$)',
    r'$\mathbf{c}_0,\mathbf{c}_1$ both on $+y \Rightarrow$ cavity $\Delta\rho_1/\rho_0 = -57/58$',
    c0_y_vis=0.22, c1_y_vis=0.68, is_cavity=True
)

ax3 = fig.add_subplot(1, 3, 3)
categories = [
    'All order-4\nmagic gems',
    'Non-empty\ninner $P_S^{(1)}$',
    'Cone-balanced\nby $P_S^{(1)}$ + natural',
    '3D inner core\ngem $\\mathcal{G}_1(S)$',
    'Naturally\nbalanced ($\\mathbf{c}_0=\\mathbf{0}$)',
    '2-density solid\nbalanced ($\\mathcal{G}_0,\\mathcal{G}_1$)',
    'Depth-3 onion\n($\\mathcal{G}_0\\supset\\mathcal{G}_1\\supset\\mathcal{G}_2$)'
]
counts = [880, 862, 528, 511, 51, 35, 20]
colors = ['#4d4d4d', '#377eb8', '#1b9e77', '#e6ab02', '#7570b3', '#d95f02', '#e7298a']
y_pos = np.arange(len(categories))
bars = ax3.barh(y_pos, counts, color=colors, edgecolor='black', lw=0.6, height=0.62)
ax3.set_yticks(y_pos)
ax3.set_yticklabels(categories, fontsize=8)
ax3.invert_yaxis()
ax3.set_xlabel('Number of order-4 magic squares (out of 880)')
ax3.set_xlim(0, 1240)
for bar, c in zip(bars, counts):
    lbl_txt = '35 (4.0%: 33 denser + 2 cavity)' if c == 35 else f'{c} ({100*c/880:.1f}%)'
    ax3.text(c + 14, bar.get_y() + bar.get_height()/2, lbl_txt,
             va='center', ha='left', fontsize=7.5 if c == 35 else 8, fontweight='bold')
ax3.set_title('(c) Order-4 nested core & balance census', fontsize=9.0)
ax3.grid(True, axis='x', alpha=0.25)

plt.tight_layout()
plt.savefig(os.path.join(FIG_DIR, 'fig_nested_diamonds.pdf'), bbox_inches='tight')
plt.close()

# ==============================================================================
# FIGURE 6: BALL-AND-ROD WIREFRAMES, COMPLETE K_16 & PAPERCRAFT NET WITH a-k TABS
# ==============================================================================
print("Generating Rebuilt Figure 6: fig_wireframes_and_nets.pdf (with a-k gluing labels & root ★) ...")
fig = plt.figure(figsize=(15.4, 4.2))

def get_inner_edges_3d(Q_int):
    M = len(Q_int)
    hull = ConvexHull(Q_int.astype(float))
    planes = {}
    for s in hull.simplices:
        p0, p1, p2 = Q_int[s[0]], Q_int[s[1]], Q_int[s[2]]
        nrm = np.cross(p1 - p0, p2 - p0)
        a, b, c = int(nrm[0]), int(nrm[1]), int(nrm[2])
        g = gcd(gcd(abs(a), abs(b)), abs(c))
        a, b, c = a // g, b // g, c // g
        d = -(a * int(p0[0]) + b * int(p0[1]) + c * int(p0[2]))
        val = a * int(Q_int[:, 0].sum()) + b * int(Q_int[:, 1].sum()) + c * int(Q_int[:, 2].sum()) + d * M
        if val > 0:
            a, b, c, d = -a, -b, -c, -d
        planes[(a, b, c, d)] = True
    edges = set()
    Pi = [tuple(int(t) for t in p) for p in Q_int]
    for key in planes:
        a, b, c, d = key
        vals = a * Q_int[:, 0] + b * Q_int[:, 1] + c * Q_int[:, 2] + d
        pts = [int(k) for k in np.nonzero(vals == 0)[0]]
        drop = next(i for i in (2, 0, 1) if key[i] != 0)
        cyc = _hull2d([tuple(Pi[k][i] for i in range(3) if i != drop) + (k,) for k in pts])
        for i in range(len(cyc)):
            u, v = cyc[i], cyc[(i + 1) % len(cyc)]
            edges.add((min(u, v), max(u, v)))
    return sorted(edges)

ax1 = fig.add_subplot(1, 4, 1, projection='3d')
ax1.computed_zorder = False
S673 = S880[672]
h673 = exact_hull(S673)
P673_disp = h673['P'].astype(float) / 2.0
P673_disp[:, 2] *= 0.25
v0_673 = set(h673['vertices'])
inner_673 = [i for i in range(16) if i not in v0_673]
Q673_int = h673['P'][inner_673]
Q673_disp = P673_disp[inner_673]
edges1_673 = get_inner_edges_3d(Q673_int)

for u, v in h673['edges']:
    pu, pv = P673_disp[u], P673_disp[v]
    ax1.plot([pu[0], pv[0]], [pu[1], pv[1]], [pu[2], pv[2]],
             color='#0072B2', lw=2.1, solid_capstyle='round', alpha=0.88, zorder=4)
for u, v in edges1_673:
    qu, qv = Q673_disp[u], Q673_disp[v]
    ax1.plot([qu[0], qv[0]], [qu[1], qv[1]], [qu[2], qv[2]],
             color='#D55E00', lw=1.9, solid_capstyle='round', alpha=0.95, zorder=7)
P0_pts = P673_disp[list(v0_673)]
ax1.scatter(P0_pts[:, 0], P0_pts[:, 1], P0_pts[:, 2],
            color='#0072B2', s=38, edgecolors='white', lw=0.6, depthshade=False, zorder=6)
ax1.scatter(Q673_disp[:, 0], Q673_disp[:, 1], Q673_disp[:, 2],
            color='#E69F00', s=42, edgecolors='black', lw=0.6, depthshade=False, zorder=9)

ax1.plot([0, 0], [-1.72, 1.72], [0, 0], 'k--', lw=1.0, alpha=0.7, zorder=12)
ax1.scatter([0], [0], [0], color='black', s=52, marker='+', lw=1.7, depthshade=False, zorder=20)
ax1.scatter([0], [-0.42], [0], color='#0072B2', edgecolor='white', lw=0.8, s=48, marker='o', depthshade=False, zorder=22)
ax1.scatter([0], [0.58], [0], color='#D55E00', edgecolor='white', lw=0.8, s=50, marker='D', depthshade=False, zorder=22)
ax1.text(0.0, 0.0, 0.30, '$O$', fontsize=7.4, fontweight='bold', ha='center', va='bottom', bbox=PILL_BG, zorder=25)
ax1.text(0.0, -0.62, -0.46, r'$\mathbf{c}_{\mathrm{wire},0}$', fontsize=7.1, fontweight='bold', color='#005282', ha='center', va='top', bbox=PILL_BG, zorder=25)
ax1.text(0.0, 0.72, 0.28, r'$\mathbf{c}_{\mathrm{wire},1}$', fontsize=7.1, fontweight='bold', color='#A34400', ha='center', va='bottom', bbox=PILL_BG, zorder=25)
ax1.text2D(0.50, 0.01, r'Diam. ratio $d_1/d_0=0.793$ ($\lambda=1$) $\Rightarrow \mathbf{c}_{\mathrm{wire}}=\mathbf{0}$',
           transform=ax1.transAxes, fontsize=6.7, fontweight='bold', color='#004D40', ha='center', va='bottom',
           bbox=dict(boxstyle='round,pad=0.16', facecolor='white', alpha=0.94, edgecolor='#0072B2', lw=0.55), zorder=30)
ax1.set_xlim(-1.65, 1.65); ax1.set_ylim(-1.65, 1.65); ax1.set_zlim(-1.95, 1.95)
ax1.set_box_aspect((1, 1, 1.05))
ax1.view_init(elev=22, azim=-38)
ax1.set_axis_off()
ax1.set_title('(a) Nested ball-and-rod wireframe\n' + r'$G(\mathcal{G}_0)\cup G(\mathcal{G}_1)$ (Gem #673, $17+17$ rods)', fontsize=8.6, pad=0)

ax2 = fig.add_subplot(1, 4, 2, projection='3d')
ax2.computed_zorder = False
S175 = S880[174]
h175 = exact_hull(S175)
P175_disp = h175['P'].astype(float) / 2.0
P175_disp[:, 2] *= 0.25
hull_edges_175 = set(h175['edges'])

for u in range(16):
    for v in range(u + 1, 16):
        pu, pv = P175_disp[u], P175_disp[v]
        if (u, v) in hull_edges_175:
            ax2.plot([pu[0], pv[0]], [pu[1], pv[1]], [pu[2], pv[2]],
                     color='#009E73', lw=1.65, solid_capstyle='round', alpha=0.92, zorder=6)
        else:
            ax2.plot([pu[0], pv[0]], [pu[1], pv[1]], [pu[2], pv[2]],
                     color='#4B5D8E', lw=0.62, solid_capstyle='round', alpha=0.38, zorder=3)

for k in range(16):
    p = P175_disp[k]
    c_node = VERM if p[2] > 0 else BLUE
    ax2.scatter([p[0]], [p[1]], [p[2]], s=34, marker='s', color=c_node,
                edgecolor='black', linewidths=0.55, depthshade=False, zorder=10)

ax2.scatter([0], [0], [0], s=52, color='black', edgecolor='white', lw=0.8, depthshade=False, zorder=20)
ax2.text(0.0, 0.0, 0.28, r'$O=\mathbf{c}(K_{16})$', fontsize=7.2, fontweight='bold', color='black',
         ha='center', va='bottom', bbox=PILL_BG, zorder=25)
ax2.text2D(0.50, 0.01, r'Equal-mass: $\mathbf{c}=\mathbf{0}$, $\Sigma_{\mathrm{rods}}=\frac{29}{45}\Sigma(\lambda)$ (all 880)',
           transform=ax2.transAxes, fontsize=6.7, fontweight='bold', color='#1A2B5C', ha='center', va='bottom',
           bbox=dict(boxstyle='round,pad=0.16', facecolor='white', alpha=0.94, edgecolor='#4B5D8E', lw=0.55), zorder=30)
ax2.set_xlim(-1.65, 1.65); ax2.set_ylim(-1.65, 1.65); ax2.set_zlim(-1.95, 1.95)
ax2.set_box_aspect((1, 1, 1.05))
ax2.view_init(elev=22, azim=-42)
ax2.set_axis_off()
ax2.set_title('(b) Complete $K_{16}$ strut network (Dürer #175)\n' + r'$\binom{16}{2}=120$ rods ($24$ hull + $96$ internal)', fontsize=8.6, pad=0)

# Panel (c): Unfolded 2D Papercraft Cutout Net with Edge-Pair Gluing Letters (a-k) and Root Facet ★
ax3 = fig.add_subplot(1, 4, 3)
lam_net = 0.20
P175_net = h175['P'].astype(float) / 2.0
P175_net[:, 2] *= lam_net
s175_flat = S175.ravel()

facets_175 = []
for key, fv in h175['faces'].items():
    a, b, c, d = key
    n_vec = np.array([a * lam_net, b * lam_net, float(c)], dtype=float)
    n_hat = n_vec / np.linalg.norm(n_vec)
    tmp = np.array([1.0, 0.0, 0.0]) if abs(n_hat[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
    e1 = np.cross(tmp, n_hat); e1 /= np.linalg.norm(e1)
    e2 = np.cross(n_hat, e1)
    pts_idx = list(fv)
    origin = P175_net[pts_idx[0]]
    uv = np.array([[np.dot(P175_net[idx] - origin, e1), np.dot(P175_net[idx] - origin, e2)] for idx in pts_idx])
    ctr = uv.mean(axis=0)
    order = np.argsort(np.arctan2(uv[:, 1] - ctr[1], uv[:, 0] - ctr[0]))
    cyc = [pts_idx[i] for i in order]
    uv_ord = uv[order]
    area = 0.5 * abs(sum(uv_ord[i, 0] * uv_ord[(i + 1) % len(cyc), 1] - uv_ord[(i + 1) % len(cyc), 0] * uv_ord[i, 1] for i in range(len(cyc))))
    facets_175.append({'key': key, 'cyc': cyc, 'uv_local': uv_ord, 'area': area})

facets_175.sort(key=lambda f: (-round(f['area'], 6), f['key']))
F175 = len(facets_175)
edge_to_facet_175 = {}
for fi, f in enumerate(facets_175):
    cyc = f['cyc']
    m = len(cyc)
    for i in range(m):
        edge_to_facet_175[(cyc[i], cyc[(i + 1) % m])] = (fi, i)

placed_175 = {0: facets_175[0]['uv_local'].copy()}
tree_edges_175 = set()
q_bfs = deque([0])
while q_bfs:
    fi = q_bfs.popleft()
    cyc = facets_175[fi]['cyc']
    uv_parent = placed_175[fi]
    m = len(cyc)
    for i in range(m):
        u, v = cyc[i], cyc[(i + 1) % m]
        nj, j_pos = edge_to_facet_175[(v, u)]
        if nj in placed_175:
            continue
        uv_nj = facets_175[nj]['uv_local']
        m_nj = len(uv_nj)
        p_v_local = uv_nj[j_pos]
        p_u_local = uv_nj[(j_pos + 1) % m_nj]
        target_u, target_v = uv_parent[i], uv_parent[(i + 1) % m]
        vec_local, vec_target = p_v_local - p_u_local, target_v - target_u
        L2 = float(np.dot(vec_local, vec_local))
        cos_t = float(np.dot(vec_local, vec_target)) / L2
        sin_t = float(vec_local[0] * vec_target[1] - vec_local[1] * vec_target[0]) / L2
        R_mat = np.array([[cos_t, -sin_t], [sin_t, cos_t]])
        placed_175[nj] = (uv_nj - p_u_local) @ R_mat.T + target_u
        tree_edges_175.add((min(u, v), max(u, v)))
        q_bfs.append(nj)

all_uv_pts = np.vstack([placed_175[fi] for fi in range(F175)])
uv_mean = all_uv_pts.mean(axis=0)
all_uv_centered = all_uv_pts - uv_mean
_, _, Vt_net = np.linalg.svd(all_uv_centered, full_matrices=False)
R_align = Vt_net
if np.linalg.det(R_align) < 0:
    R_align[1, :] *= -1
for fi in range(F175):
    placed_175[fi] = (placed_175[fi] - uv_mean) @ R_align.T

def make_tab_trapezoid(pa, pb, poly_own):
    ed = pb - pa
    L_e = float(np.linalg.norm(ed))
    t_hat = ed / L_e
    n_out = np.array([t_hat[1], -t_hat[0]])
    if np.dot(n_out, 0.5 * (pa + pb) - poly_own.mean(axis=0)) < 0:
        n_out = -n_out
    h_tab = min(0.24, 0.18 * L_e)
    bevel = min(0.22 * L_e, 1.15 * h_tab)
    return np.array([
        pa,
        pa + bevel * t_hat + h_tab * n_out,
        pb - bevel * t_hat + h_tab * n_out,
        pb
    ]), n_out

def poly_overlaps_2d(p1, p2, eps=1e-4):
    for poly in (p1, p2):
        m = len(poly)
        for i in range(m):
            edge = poly[(i + 1) % m] - poly[i]
            axis = np.array([-edge[1], edge[0]])
            norm = np.linalg.norm(axis)
            if norm < 1e-12:
                continue
            axis /= norm
            proj1, proj2 = p1 @ axis, p2 @ axis
            if proj1.max() <= proj2.min() + eps or proj2.max() <= proj1.min() + eps:
                return False
    return True

# Draw trapezoidal glue tabs and matching lowercase letters a..k on each of the 11 cut-edge pairs!
tab_drawn_for_edge = {}
all_face_centers = np.array([placed_175[fi].mean(axis=0) for fi in range(F175)])
letter_idx = 0
for fi in range(F175):
    cyc = facets_175[fi]['cyc']
    uv_f = placed_175[fi]
    m = len(cyc)
    for i in range(m):
        u, v = cyc[i], cyc[(i + 1) % m]
        ekey = (min(u, v), max(u, v))
        if ekey in tree_edges_175 or ekey in tab_drawn_for_edge:
            continue
        pa1, pb1 = uv_f[i], uv_f[(i + 1) % m]
        trap1, n_out1 = make_tab_trapezoid(pa1, pb1, uv_f)
        ov1 = sum(1 for fo in range(F175) if fo != fi and poly_overlaps_2d(trap1, placed_175[fo]))

        nj, j_pos = edge_to_facet_175[(v, u)]
        uv_nj = placed_175[nj]
        m_nj = len(uv_nj)
        pa2, pb2 = uv_nj[j_pos], uv_nj[(j_pos + 1) % m_nj]
        trap2, n_out2 = make_tab_trapezoid(pa2, pb2, uv_nj)
        ov2 = sum(1 for fo in range(F175) if fo != nj and poly_overlaps_2d(trap2, placed_175[fo]))

        if ov2 < ov1:
            use_second = True
        elif ov1 < ov2:
            use_second = False
        else:
            d1 = min(np.linalg.norm(trap1.mean(axis=0) - fc) for fc in all_face_centers)
            d2 = min(np.linalg.norm(trap2.mean(axis=0) - fc) for fc in all_face_centers)
            use_second = (d2 > d1)

        ch_lbl = chr(ord('a') + letter_idx)
        letter_idx += 1
        tab_drawn_for_edge[ekey] = ch_lbl
        if not use_second:
            trap, mate_pa, mate_pb, mate_n_out = trap1, pa2, pb2, n_out2
        else:
            trap, mate_pa, mate_pb, mate_n_out = trap2, pa1, pb1, n_out1

        ax3.add_patch(plt.Polygon(trap, facecolor='#D0D5DD', edgecolor='#555555', lw=0.65, zorder=2))
        tab_ctr = trap.mean(axis=0)
        ax3.text(tab_ctr[0], tab_ctr[1], ch_lbl, ha='center', va='center', fontsize=5.3,
                 fontweight='bold', color='#7F1D1D', path_effects=HALO, zorder=11)
        mate_mid = 0.5 * (mate_pa + mate_pb) + 0.14 * mate_n_out
        ax3.text(mate_mid[0], mate_mid[1], ch_lbl, ha='center', va='center', fontsize=5.3,
                 fontweight='bold', color='#1E3A8A', path_effects=HALO, zorder=11)

assert len(tab_drawn_for_edge) == 11

for fi in range(F175):
    cyc = facets_175[fi]['cyc']
    uv_f = placed_175[fi]
    m = len(cyc)
    fcol = '#FFF2CC' if m == 4 else '#D8EFE9'
    ax3.add_patch(plt.Polygon(uv_f, facecolor=fcol, edgecolor='none', alpha=0.92, zorder=3))
    if fi == 0:
        fc0 = uv_f.mean(axis=0)
        ax3.text(fc0[0], fc0[1], r'$\bigstar F_0$', ha='center', va='center', fontsize=6.2,
                 fontweight='bold', color='#B45309', path_effects=HALO, zorder=10)
    for i in range(m):
        u, v = cyc[i], cyc[(i + 1) % m]
        ekey = (min(u, v), max(u, v))
        pa, pb = uv_f[i], uv_f[(i + 1) % m]
        if ekey in tree_edges_175:
            ax3.plot([pa[0], pb[0]], [pa[1], pb[1]], color='#007A53', ls='--', lw=1.05, zorder=5)
        else:
            ax3.plot([pa[0], pb[0]], [pa[1], pb[1]], color='#111111', ls='-', lw=1.25, zorder=6)

uv_vert_clusters = []
for fi in range(F175):
    cyc = facets_175[fi]['cyc']
    uv_f = placed_175[fi]
    fc = uv_f.mean(axis=0)
    for i, v_idx in enumerate(cyc):
        pt = uv_f[i]
        val = int(s175_flat[v_idx])
        matched = False
        for cl in uv_vert_clusters:
            if np.linalg.norm(pt - cl['pts'][0]) < 0.22:
                cl['pts'].append(pt)
                cl['fcs'].append(fc)
                matched = True
                break
        if not matched:
            uv_vert_clusters.append({'pts': [pt], 'fcs': [fc], 'val': val})

for cl in uv_vert_clusters:
    mean_pt = np.mean(cl['pts'], axis=0)
    mean_fc = np.mean(cl['fcs'], axis=0)
    inward = mean_fc - mean_pt
    inward_norm = float(np.linalg.norm(inward))
    u_inw = inward / max(inward_norm, 1e-9)
    if len(cl['pts']) == 1:
        lbl_pt = mean_pt + min(0.46, 0.42 * inward_norm) * u_inw
    elif len(cl['pts']) == 2:
        lbl_pt = mean_pt + min(0.32, 0.34 * inward_norm) * u_inw
    else:
        lbl_pt = mean_pt + 0.02 * u_inw
    ax3.scatter([lbl_pt[0]], [lbl_pt[1]], s=42, color='white', edgecolor='#222222', lw=0.6, zorder=8)
    ax3.text(lbl_pt[0], lbl_pt[1], str(cl['val']), ha='center', va='center', fontsize=5.0, fontweight='bold', color='#111111', zorder=9)

ax3.plot([], [], color='#007A53', ls='--', lw=1.2, label=r'Mountain folds ($f_2-1=13$, $\bar{\theta}_{\mathrm{fold}}=141.2^\circ$)')
ax3.plot([], [], color='#111111', ls='-', lw=1.3, label=r'Cut perimeter ($2f_0-2=22$, pairs $\mathbf{a}$–$\mathbf{k}$)')
ax3.add_patch(Rectangle((0, 0), 0.01, 0.01, facecolor='#D0D5DD', edgecolor='#555555', lw=0.65, label=r'Glue tabs ($N_{\mathrm{tabs}}=f_0-1=11$, root $\bigstar F_0$)'))
ax3.set_aspect('equal')
ax3.autoscale_view()
xlim3, ylim3 = ax3.get_xlim(), ax3.get_ylim()
ax3.set_xlim(xlim3[0] - 0.38, xlim3[1] + 0.38)
ax3.set_ylim(ylim3[0] - 1.62, ylim3[1] + 0.35)
ax3.set_axis_off()
ax3.legend(loc='lower center', framealpha=0.96, fontsize=5.6, ncol=1, handlelength=1.4, borderpad=0.25, labelspacing=0.18)
ax3.set_title('(c) Buildable 2D papercraft net (pairs a–k)\n' + r'(Dürer #175, $\lambda=0.20$, $f=(12,24,14)$)', fontsize=8.6, pad=0)

ax4 = fig.add_subplot(1, 4, 4)
realizations = [
    'Equal-mass $K_{16}$\n/ point cloud',
    'Length-weighted\n$K_{16}$ (120 rods)',
    'Uniform solid\npolyhedron $\\mathcal{G}_0$',
    'Hollow papercraft\nshell $\\partial\\mathcal{G}_0$',
    'Outer hull\nwireframe $G(\\mathcal{G}_0)$'
]
mean_lam1 = [0.0000, 0.0717, 0.1087, 0.1357, 0.1940]
mean_lam02 = [0.0000, 0.0247, 0.0888, 0.0907, 0.0879]
tags_lam1 = ['880/880 (100%)', '48/880 (assoc.)', '51/880 (+3 VI)', '48 (+80 VI*)', '48 (+158 VI*)']
tags_lam02 = ['880/880 (100%)', '48/880 (assoc.)', '51/880 (+3 VI)', '48 (+87 VI*)', '48 (+164 VI*)']

y_pos = np.arange(len(realizations))
bar_h = 0.34
ax4.barh(y_pos - bar_h/2, mean_lam1, height=bar_h, color='#377eb8', edgecolor='black', lw=0.55, label=r'Canonical lift $\lambda=1.0$')
ax4.barh(y_pos + bar_h/2, mean_lam02, height=bar_h, color='#1b9e77', edgecolor='black', lw=0.55, label=r'Cubic print $\lambda=0.20$')

for i in range(len(realizations)):
    if i == 0:
        ax4.text(0.005, y_pos[i] + 0.06, r'$\|\mathbf{c}\|_2 \equiv 0$ (880/880 exact)', va='center', ha='left', fontsize=6.6, fontweight='bold', color='#005A3C')
    elif i in (1, 2):
        ax4.text(mean_lam1[i] + 0.004, y_pos[i] - bar_h/2, f'{mean_lam1[i]:.3f}', va='center', ha='left', fontsize=6.5, fontweight='bold', color='#1f4e78')
        ax4.text(mean_lam02[i] + 0.004, y_pos[i] + bar_h/2, f'{mean_lam02[i]:.3f} [{tags_lam02[i]}]', va='center', ha='left', fontsize=6.1, color='#0f5943')
    else:
        ax4.text(mean_lam1[i] + 0.004, y_pos[i] - bar_h/2, f'{mean_lam1[i]:.3f} [{tags_lam1[i]}]', va='center', ha='left', fontsize=6.1, fontweight='bold', color='#1f4e78')
        ax4.text(mean_lam02[i] + 0.004, y_pos[i] + bar_h/2, f'{mean_lam02[i]:.3f} [{tags_lam02[i]}]', va='center', ha='left', fontsize=6.1, color='#0f5943')

ax4.set_yticks(y_pos)
ax4.set_yticklabels(realizations, fontsize=7.5)
ax4.invert_yaxis()
ax4.set_xlabel(r'Mean centroid drift $\|\mathbf{c}(S)\|_2$ across $880$ squares')
ax4.set_xlim(0, 0.345)
ax4.set_title('(d) Centroid drift by physical realization\n(*Group VI restored via inner $\\mathcal{G}_1$)', fontsize=8.6)
ax4.legend(loc='upper right', framealpha=0.95, fontsize=6.4)
ax4.grid(True, axis='x', alpha=0.25)

plt.tight_layout()
plt.savefig(os.path.join(FIG_DIR, 'fig_wireframes_and_nets.pdf'), bbox_inches='tight')
plt.close()

# ==============================================================================
# FIGURE 7 (formerly Fig 5): MIRROR-TWIN STACKING (#763) + 2D SIDE ELEVATION
# ==============================================================================
print("Generating Rebuilt Figure 7: fig_mirror_stacking.pdf (4 panels with 2D side-elevation schematic) ...")
fig = plt.figure(figsize=(15.4, 4.15))

ax1 = fig.add_subplot(1, 4, 1, projection='3d')
S762 = S880[762]  # Square #763 (1-indexed)
lam = 0.20
P_base = scaled_points(S762).astype(float) / 2.0
P_base[:, 2] *= lam

for blk_idx in range(4):
    pts_blk = (P_base.copy() if blk_idx % 2 == 0 else -P_base.copy())
    pts_blk[:, 2] += blk_idx * 2.4
    ch = ConvexHull(pts_blk)
    fcol = '#1b9e77' if blk_idx % 2 == 0 else '#3b528b'
    ecol = '#0c4735' if blk_idx % 2 == 0 else '#1f2c4d'
    for simp in ch.simplices:
        tri = pts_blk[simp]
        poly = Poly3DCollection([tri], alpha=0.72, facecolor=fcol, edgecolor=ecol, linewidths=0.45)
        ax1.add_collection3d(poly)

s_flat = S762.ravel()
top4_idx = [i for i in range(16) if s_flat[i] in (13, 14, 15, 16)]
bot4_idx = [i for i in range(16) if s_flat[i] in (1, 2, 3, 4)]

def order_ccw(pts):
    ang = np.arctan2(pts[:, 1], pts[:, 0])
    return pts[np.argsort(ang)]

for j_idx, z_sh in enumerate([0.0, 2.4, 4.8]):
    if j_idx % 2 == 0:
        quad = order_ccw(P_base[top4_idx].copy())
        quad[:, 2] += z_sh
    else:
        quad = order_ccw((-P_base[bot4_idx]).copy())
        quad[:, 2] += z_sh
    poly_j = Poly3DCollection([quad], alpha=0.95, facecolor='#ffd92f', edgecolor='#b38f00', linewidths=1.5)
    ax1.add_collection3d(poly_j)

ax1.plot([0, 0], [0, 0], [-1.5, 8.7], 'r--', lw=1.3, zorder=20)
ax1.set_xlim(-1.9, 1.9); ax1.set_ylim(-1.9, 1.9); ax1.set_zlim(-1.6, 8.8)
ax1.set_xticks([-1, 0, 1]); ax1.set_yticks([-1, 0, 1]); ax1.set_zticks([0, 2, 4, 6, 8])
ax1.set_box_aspect((1, 1, 1.85))
ax1.view_init(elev=16, azim=-52)
ax1.set_xlabel('$x$', labelpad=-6); ax1.set_ylabel('$y$', labelpad=-6); ax1.set_zlabel('$z$', labelpad=1)
ax1.tick_params(pad=-2, labelsize=7.3)
ax1.set_title('(a) Alternating Mirror-Twin Tower\n(Square #763, $\\lambda=0.20$)', fontsize=8.8)

# Panel (b): Top-down (x,y) footprint of Square #763
ax2 = fig.add_subplot(1, 4, 2)
pts_xy = P_base[:, :2]
top_quad_xy = order_ccw(pts_xy[top4_idx])
bot_quad_xy = order_ccw(pts_xy[bot4_idx])

poly_top = plt.Polygon(top_quad_xy, facecolor='#ffd92f', alpha=0.45, edgecolor='#d95f02', lw=2.0, label=r'Upper $F_+$ $\{13..16\}$ ($A_{xy}=5$)')
poly_bot = plt.Polygon(bot_quad_xy, facecolor='none', edgecolor='#3b528b', lw=1.8, ls='--', label=r'Lower $F_-$ $\{1..4\}$ ($A_{xy}=5$)')
ax2.add_patch(poly_top)
ax2.add_patch(poly_bot)

theta_c = np.linspace(0, 2*np.pi, 200)
r_inscribed = sqrt(5) / 2.0
ax2.plot(r_inscribed*np.cos(theta_c), r_inscribed*np.sin(theta_c), ':', color='#1b9e77', lw=1.35, label=r'2D inradius $r=\sqrt{5}/2\approx 1.12$')
ax2.scatter([0], [0], color='red', marker='+', s=90, lw=2.0, zorder=10, label='Centroid $(0,0)$ ($d_{\\mathrm{stab}}=0.969$)')

for i in range(4):
    for j in range(4):
        val = S762[i, j]
        xv, yv = X4[i, j]/2.0, Y4[i, j]/2.0
        is_t = val in (13, 14, 15, 16)
        is_b = val in (1, 2, 3, 4)
        c_bg = '#d95f02' if is_t else ('#3b528b' if is_b else '#cccccc')
        c_fg = 'white' if (is_t or is_b) else 'black'
        ax2.scatter(xv, yv, color=c_bg, s=115, zorder=6, edgecolors='black', lw=0.7)
        ax2.text(xv, yv, str(val), ha='center', va='center', fontsize=7.6, fontweight='bold', color=c_fg, zorder=7)

ax2.set_xlim(-2.15, 2.15); ax2.set_ylim(-2.95, 2.05)
ax2.set_aspect('equal')
ax2.set_xlabel('$x$'); ax2.set_ylabel('$y$')
ax2.set_title("(b) Centred knight's-move facets ($A_{xy}=5$)", fontsize=8.8)
ax2.legend(loc='lower center', framealpha=0.94, fontsize=6.1, ncol=2)
ax2.grid(True, alpha=0.25)

# Panel (c): NEW 2D Side-Elevation Joint & Tipping Schematic (Same-Gem Mismatch vs. Mirror-Twin Locking)
ax3 = fig.add_subplot(1, 4, 3)
ax3.set_xlim(-2.65, 2.75)
ax3.set_ylim(-1.65, 4.35)
ax3.set_aspect('equal')
ax3.axis('off')
ax3.set_title('(c) Side-elevation joint & tipping mechanics\n' + r'(Same-gem mismatch vs. mirror-twin locking)', fontsize=8.8)

# Left sub-diagram (x centered at -1.35): Same-gem stacking S on S (22.6 deg wedge gap!)
xL = -1.38
w_b = 0.88
sl = 0.20  # tan(11.31 deg) = 0.20
# Block B0 (same gem): bottom slopes up-right (+sl), top slopes down-right (-sl)
b0_L = np.array([
    [xL - w_b, -1.2 - sl*w_b],
    [xL + w_b, -1.2 + sl*w_b],
    [xL + w_b,  1.2 - sl*w_b],
    [xL - w_b,  1.2 + sl*w_b]
])
ax3.add_patch(MplPolygon(b0_L, closed=True, facecolor='#D1FAE5', edgecolor='#059669', lw=1.3, zorder=3))
# Block B1 (unrotated copy of same gem S): its bottom slopes up-right (+sl), mismatching B0's top (-sl) by 2*11.31 = 22.62 deg!
gap_y = 0.36
b1_L = np.array([
    [xL - w_b, 1.2 + sl*w_b + (0.0)],
    [xL + w_b, 1.2 + sl*w_b + 2*sl*w_b + 0.12],
    [xL + w_b - 0.15, 3.35 - sl*w_b],
    [xL - w_b - 0.15, 3.35 + sl*w_b]
])
ax3.add_patch(MplPolygon(b1_L, closed=True, facecolor='#FEE2E2', edgecolor='#DC2626', lw=1.3, ls='--', zorder=3))
# Draw mismatched normal arrows n_+ and n_-
ax3.add_patch(FancyArrowPatch((xL + 0.05, 1.2), (xL + 0.25, 1.95), arrowstyle='-|>', mutation_scale=8, lw=1.6, color='#059669', zorder=8))
ax3.add_patch(FancyArrowPatch((xL - 0.05, 1.55), (xL + 0.22, 0.82), arrowstyle='-|>', mutation_scale=8, lw=1.6, color='#DC2626', zorder=8))
ax3.text(xL, 0.0, r'$\mathcal{G}_\lambda(S)$', ha='center', va='center', fontsize=7.2, fontweight='bold', color='#065F46')
ax3.text(xL - 0.05, 2.45, r'$\mathcal{G}_\lambda(S)$' + '\n(tilts/gaps!)', ha='center', va='center', fontsize=6.5, fontweight='bold', color='#991B1B')
ax3.text(xL, 3.82, 'Same-Gem Stack\n' + r'$\mathbf{n}_+\nparallel -\mathbf{n}_-$ ($22.6^\circ$ gap)', ha='center', va='center',
         fontsize=6.4, fontweight='bold', color='#991B1B', bbox=dict(boxstyle='round,pad=0.18', facecolor='#FEF2F2', edgecolor='#DC2626', lw=0.6))

# Divider line
ax3.plot([0.0, 0.0], [-1.5, 4.1], color='#CBD5E1', lw=1.0, ls=':', zorder=1)

# Right sub-diagram (x centered at +1.35): Alternating mirror-twin stack S and S*=-S on base plinth
xR = 1.38
# Base wedge plinth on flat table z = -1.45
plinth = np.array([
    [xR - w_b, -1.45],
    [xR + w_b, -1.45],
    [xR + w_b, -1.2 + sl*w_b],
    [xR - w_b, -1.2 - sl*w_b]
])
ax3.add_patch(MplPolygon(plinth, closed=True, facecolor='#E2E8F0', edgecolor='#475569', lw=1.1, zorder=2))
ax3.text(xR, -1.34, 'Plinth', ha='center', va='center', fontsize=5.8, fontweight='bold', color='#334155')

b0_R = np.array([
    [xR - w_b, -1.2 - sl*w_b],
    [xR + w_b, -1.2 + sl*w_b],
    [xR + w_b,  1.2 - sl*w_b],
    [xR - w_b,  1.2 + sl*w_b]
])
b1_R = np.array([
    [xR - w_b,  1.2 + sl*w_b],
    [xR + w_b,  1.2 - sl*w_b],
    [xR + w_b,  3.4 + sl*w_b],
    [xR - w_b,  3.4 - sl*w_b]
])
ax3.add_patch(MplPolygon(b0_R, closed=True, facecolor='#D1FAE5', edgecolor='#059669', lw=1.35, zorder=3))
ax3.add_patch(MplPolygon(b1_R, closed=True, facecolor='#DBEAFE', edgecolor='#1D4ED8', lw=1.35, zorder=3))
# Highlight the flush golden joint F_+ = -F_+ + 2c(F_+) at z = 1.2
ax3.plot([xR - w_b, xR + w_b], [1.2 + sl*w_b, 1.2 - sl*w_b], color='#EAB308', lw=3.0, zorder=6)
# Vertical z-axis alignment line x = xR
ax3.plot([xR, xR], [-1.45, 3.6], color='#DC2626', lw=1.2, ls='--', zorder=5)
# Tipping triangle from B0 centroid (xR, 0.0) to pivot corner (xR + w_b, -1.2 + sl*w_b)
ax3.plot([xR, xR + w_b], [0.0, -1.2 + sl*w_b], color='#B45309', lw=1.2, ls='-.', zorder=7)
ax3.scatter([xR, xR], [0.0, 2.3], color='#DC2626', s=24, zorder=8)
ax3.text(xR - 0.36, -0.05, r'$\mathbf{c}_0$', fontsize=6.6, fontweight='bold', color='#991B1B', bbox=PILL_BG, zorder=9)
ax3.text(xR + 0.42, -0.52, r'$\theta_{\mathrm{tip}}^{(1)}=39.4^\circ$', fontsize=6.0, fontweight='bold', color='#B45309', ha='center', bbox=PILL_BG, zorder=9)
ax3.text(xR, 1.28, r'$\theta_{\mathrm{joint}}=11.3^\circ$ ($\mu_s\geq 0.2$)', fontsize=6.0, fontweight='bold', color='#854D0E', ha='center', bbox=PILL_BG, zorder=10)
ax3.text(xR, 2.45, r'$\mathcal{G}_\lambda(S^*)=-\mathcal{G}_\lambda(S)$', ha='center', va='center', fontsize=6.5, fontweight='bold', color='#1E3A8A')
ax3.text(xR, 3.82, 'Mirror-Twin Lock\n' + r'$100\%$ Flush + Vertical $z$', ha='center', va='center',
         fontsize=6.4, fontweight='bold', color='#065F46', bbox=dict(boxstyle='round,pad=0.18', facecolor='#F0FDF4', edgecolor='#059669', lw=0.6))

# Panel (d): Distribution of critical tipping angles across all 14,824 facets
ax4 = fig.add_subplot(1, 4, 4)

def quick_solid_centroid(pts_int):
    h = ConvexHull(pts_int.astype(float))
    v0 = pts_int[0].astype(float) / 2.0
    vol = 0.0
    mom = np.zeros(3)
    for s in h.simplices:
        v1, v2, v3 = pts_int[s[0]]/2.0, pts_int[s[1]]/2.0, pts_int[s[2]]/2.0
        vt = abs(np.linalg.det([v1 - v0, v2 - v0, v3 - v0])) / 6.0
        vol += vt
        mom += vt * (v0 + v1 + v2 + v3) / 4.0
    return mom / vol

def facet_tip_deg(P_real_unscaled, face_v_indices, plane_abcd, com_unscaled, lam=1.0):
    P_lam = P_real_unscaled.copy()
    P_lam[:, 2] *= lam
    com_lam = np.array([com_unscaled[0], com_unscaled[1], com_unscaled[2] * lam])
    a, b, c, d = plane_abcd
    n_vec = np.array([a * lam, b * lam, float(c)], dtype=float)
    n_hat = n_vec / np.linalg.norm(n_vec)
    tmp = np.array([1.0, 0.0, 0.0]) if abs(n_hat[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
    e1 = np.cross(tmp, n_hat); e1 /= np.linalg.norm(e1)
    e2 = np.cross(n_hat, e1)
    pts_f = P_lam[list(face_v_indices)]
    origin_f = pts_f[0]
    uv = np.array([[np.dot(p - origin_f, e1), np.dot(p - origin_f, e2)] for p in pts_f])
    ctr = uv.mean(axis=0)
    order = np.argsort(np.arctan2(uv[:, 1] - ctr[1], uv[:, 0] - ctr[0]))
    uv = uv[order]
    m = len(uv)
    h_com = -np.dot(com_lam - origin_f, n_hat)
    com_uv = np.array([np.dot(com_lam - origin_f, e1), np.dot(com_lam - origin_f, e2)])
    min_dist = min(
        ((uv[(i+1)%m, 0] - uv[i, 0])*(com_uv[1] - uv[i, 1]) - (uv[(i+1)%m, 1] - uv[i, 1])*(com_uv[0] - uv[i, 0]))
        / np.linalg.norm(uv[(i+1)%m] - uv[i])
        for i in range(m)
    )
    return degrees(atan2(min_dist, h_com)) if min_dist > 1e-9 else 0.0

tips_02, tips_10 = [], []
for k in range(880):
    h = exact_hull(S880[k])
    P_real = h['P'].astype(float) / 2.0
    c_sol = quick_solid_centroid(h['P'])
    for plane_key, fv in h['faces'].items():
        t02 = facet_tip_deg(P_real, fv, plane_key, c_sol, lam=0.20)
        t10 = facet_tip_deg(P_real, fv, plane_key, c_sol, lam=1.00)
        if t02 > 0:
            tips_02.append(t02)
        if t10 > 0:
            tips_10.append(t10)

ax4.hist(tips_02, bins=35, alpha=0.65, color='#1b9e77', edgecolor='black', lw=0.4, label=f'Cubic $\\lambda=0.20$ ({len(tips_02)} stable, 74.5%)')
ax4.hist(tips_10, bins=35, alpha=0.65, color='#7570b3', edgecolor='black', lw=0.4, label=f'Canonical $\\lambda=1.0$ ({len(tips_10)} stable, 43.0%)')
ax4.axvline(39.35, color='#e41a1c', lw=1.6, ls='--', label="#763 knight's-move ($39.35^\\circ$)")
ax4.set_xlabel(r'Critical tipping angle $\theta_{\mathrm{tip}}$ (degrees)')
ax4.set_ylabel('Number of stable facets (out of 14,824)')
ax4.set_title('(d) Resting gravitational stability census', fontsize=8.8)
ax4.legend(loc='upper right', framealpha=0.92, fontsize=6.4)
ax4.grid(True, alpha=0.25)

plt.tight_layout()
plt.savefig(os.path.join(FIG_DIR, 'fig_mirror_stacking.pdf'), bbox_inches='tight')
plt.close()

print("All 7 figures cleanly regenerated in", FIG_DIR)


==> anc/results_paper_c.json <==
{
  "n3_radial": {
    "d_edge": [
      -8,
      4
    ],
    "d_corner": [
      8,
      -4
    ],
    "d_edge_norm_sq": 80,
    "B_unit_exact_formula": "4*sqrt(5) - 2*sqrt(10)",
    "B_unit_value": 2.6197165896624
  },
  "n4_radial": {
    "min_B_unit_exact": "18*sqrt(10)/5 - 8*sqrt(2)",
    "min_B_unit_val": 0.07049107762140494,
    "min_achievers_1idx": [
      70,
      76,
      121,
      188,
      452,
      459,
      490,
      574
    ],
    "max_B_unit_val": 11.98140956982914,
    "max_achiever_1idx": 635,
    "mean_B_unit_val": 5.509053379519854,
    "collinear_count": 408,
    "collinear_max_u_norm": 17.88854381999832,
    "parallel_second_alpha_star_count": 204,
    "positive_kappa_values": [
      "1/2",
      "3/4",
      "1",
      "6/5",
      "3/2",
      "9/5",
      "7/3",
      "3",
      "27/7",
      "5",
      "6",
      "15/2",
      "9",
      "12",
      "18"
    ],
    "alpha_minus1_kappa9_count": 25,
    "alpha_plus3_kappa1_count": 25,
    "anti_parallel_count": 204,
    "dmid_zero_count": 25,
    "unit3d_equal_mass_zero_count": 48,
    "v3_z_zero_count": 880,
    "v3_full_zero_count": 48,
    "v3_norm_max": 312.0,
    "v3_norm_mean": 112.80671788746841,
    "unit3d_nonassoc_min_val": 0.00718079699678098,
    "unit3d_nonassoc_min_1idx": 376,
    "unit3d_nonassoc_max_val": 2.4284260335737566,
    "unit3d_nonassoc_max_1idx": 7,
    "unit3d_nonassoc_mean_val": 0.9414999185534677,
    "w_star_all_positive_count": 880,
    "w_star_iso_positive_count": 880,
    "w_star_cube_positive_count": 880,
    "w_star_dev_nonassoc_min": 0.005198868748478191,
    "w_star_dev_nonassoc_max": 1.5966517086940422,
    "w_star_dev_nonassoc_mean": 0.6582539511053321,
    "group6_second_beta_star_in_m3_4_count": 107
  },
  "n4_dynamics": {
    "q_xy_zero_count": 56,
    "lifted_3d_entry_axisym_count": 48,
    "q_xy_distinct_abs_values": 48,
    "q_xy_max": 60,
    "solid_inertia_ratio_mean": 9.41179236180965,
    "solid_inertia_ratio_min": 7.337830877227528,
    "solid_inertia_ratio_max": 11.573610281668849,
    "solid_transverse_asym_mean": 0.007094189832160453,
    "solid_transverse_asym_min": 4.523566209643218e-05,
    "solid_transverse_asym_max": 0.02432067978359725
  },
  "n4_nested": {
    "c0_zero_count": 51,
    "non_assoc_c0_zero_1idx": [
      86,
      739,
      756
    ],
    "inner_dims": {
      "3": 511,
      "1": 162,
      "2": 175,
      "0": 14
    },
    "c1_zero_count": 207,
    "non_collinear_3d_core_count": 254,
    "two_density_count": 33,
    "two_density_gems": [
      {
        "gem_1idx": 673,
        "dudeney_group": 6,
        "vol0": "257/3",
        "vol1": "56/3",
        "c0": [
          "0",
          "-20/257",
          "0"
        ],
        "c1": [
          "0",
          "2/7",
          "0"
        ],
        "delta_rho_ratio_frac": "5/4",
        "delta_rho_ratio_float": 1.25
      },
      {
        "gem_1idx": 502,
        "dudeney_group": 6,
        "vol0": "271/3",
        "vol1": "6",
        "c0": [
          "0",
          "2/271",
          "0"
        ],
        "c1": [
          "0",
          "-1/12",
          "0"
        ],
        "delta_rho_ratio_frac": "4/3",
        "delta_rho_ratio_float": 1.3333333333333333
      },
      {
        "gem_1idx": 45,
        "dudeney_group": 6,
        "vol0": "214/3",
        "vol1": "6",
        "c0": [
          "0",
          "-85/856",
          "0"
        ],
        "c1": [
          "0",
          "61/72",
          "0"
        ],
        "delta_rho_ratio_frac": "85/61",
        "delta_rho_ratio_float": 1.3934426229508197
      },
      {
        "gem_1idx": 50,
        "dudeney_group": 6,
        "vol0": "254/3",
        "vol1": "22/3",
        "c0": [
          "0",
          "-7/127",
          "0"
        ],
        "c1": [
          "0",
          "19/44",
          "0"
        ],
        "delta_rho_ratio_frac": "28/19",
        "delta_rho_ratio_float": 1.4736842105263157
      },
      {
        "gem_1idx": 307,
        "dudeney_group": 6,
        "vol0": "277/3",
        "vol1": "22/3",
        "c0": [
          "23/1108",
          "0",
          "0"
        ],
        "c1": [
          "-15/88",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "23/15",
        "delta_rho_ratio_float": 1.5333333333333334
      },
      {
        "gem_1idx": 49,
        "dudeney_group": 6,
        "vol0": "81",
        "vol1": "2",
        "c0": [
          "0",
          "-2/81",
          "0"
        ],
        "c1": [
          "0",
          "1/2",
          "0"
        ],
        "delta_rho_ratio_frac": "2",
        "delta_rho_ratio_float": 2.0
      },
      {
        "gem_1idx": 38,
        "dudeney_group": 6,
        "vol0": "263/3",
        "vol1": "22/3",
        "c0": [
          "0",
          "31/1052",
          "0"
        ],
        "c1": [
          "0",
          "-15/88",
          "0"
        ],
        "delta_rho_ratio_frac": "31/15",
        "delta_rho_ratio_float": 2.066666666666667
      },
      {
        "gem_1idx": 47,
        "dudeney_group": 6,
        "vol0": "247/3",
        "vol1": "22/3",
        "c0": [
          "0",
          "-20/247",
          "0"
        ],
        "c1": [
          "0",
          "19/44",
          "0"
        ],
        "delta_rho_ratio_frac": "40/19",
        "delta_rho_ratio_float": 2.1052631578947367
      },
      {
        "gem_1idx": 261,
        "dudeney_group": 6,
        "vol0": "259/3",
        "vol1": "7",
        "c0": [
          "0",
          "47/1036",
          "0"
        ],
        "c1": [
          "0",
          "-1/7",
          "0"
        ],
        "delta_rho_ratio_frac": "47/12",
        "delta_rho_ratio_float": 3.9166666666666665
      },
      {
        "gem_1idx": 670,
        "dudeney_group": 6,
        "vol0": "244/3",
        "vol1": "10",
        "c0": [
          "0",
          "-103/488",
          "0"
        ],
        "c1": [
          "0",
          "5/12",
          "0"
        ],
        "delta_rho_ratio_frac": "103/25",
        "delta_rho_ratio_float": 4.12
      },
      {
        "gem_1idx": 488,
        "dudeney_group": 6,
        "vol0": "277/3",
        "vol1": "22/3",
        "c0": [
          "71/1108",
          "0",
          "0"
        ],
        "c1": [
          "-2/11",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "71/16",
        "delta_rho_ratio_float": 4.4375
      },
      {
        "gem_1idx": 665,
        "dudeney_group": 6,
        "vol0": "281/3",
        "vol1": "6",
        "c0": [
          "61/1124",
          "0",
          "0"
        ],
        "c1": [
          "-13/72",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "61/13",
        "delta_rho_ratio_float": 4.6923076923076925
      },
      {
        "gem_1idx": 252,
        "dudeney_group": 6,
        "vol0": "233/3",
        "vol1": "7",
        "c0": [
          "0",
          "-22/233",
          "0"
        ],
        "c1": [
          "0",
          "3/28",
          "0"
        ],
        "delta_rho_ratio_frac": "88/9",
        "delta_rho_ratio_float": 9.777777777777779
      },
      {
        "gem_1idx": 166,
        "dudeney_group": 6,
        "vol0": "93",
        "vol1": "8/3",
        "c0": [
          "0",
          "7/62",
          "0"
        ],
        "c1": [
          "0",
          "-3/8",
          "0"
        ],
        "delta_rho_ratio_frac": "21/2",
        "delta_rho_ratio_float": 10.5
      },
      {
        "gem_1idx": 158,
        "dudeney_group": 6,
        "vol0": "88",
        "vol1": "9",
        "c0": [
          "0",
          "19/176",
          "0"
        ],
        "c1": [
          "0",
          "-5/54",
          "0"
        ],
        "delta_rho_ratio_frac": "57/5",
        "delta_rho_ratio_float": 11.4
      },
      {
        "gem_1idx": 168,
        "dudeney_group": 6,
        "vol0": "280/3",
        "vol1": "7",
        "c0": [
          "0",
          "11/112",
          "0"
        ],
        "c1": [
          "0",
          "-3/28",
          "0"
        ],
        "delta_rho_ratio_frac": "110/9",
        "delta_rho_ratio_float": 12.222222222222221
      },
      {
        "gem_1idx": 672,
        "dudeney_group": 6,
        "vol0": "260/3",
        "vol1": "4/3",
        "c0": [
          "0",
          "-99/1040",
          "0"
        ],
        "c1": [
          "0",
          "1/2",
          "0"
        ],
        "delta_rho_ratio_frac": "99/8",
        "delta_rho_ratio_float": 12.375
      },
      {
        "gem_1idx": 167,
        "dudeney_group": 6,
        "vol0": "90",
        "vol1": "8/3",
        "c0": [
          "0",
          "3/20",
          "0"
        ],
        "c1": [
          "0",
          "-3/8",
          "0"
        ],
        "delta_rho_ratio_frac": "27/2",
        "delta_rho_ratio_float": 13.5
      },
      {
        "gem_1idx": 199,
        "dudeney_group": 6,
        "vol0": "256/3",
        "vol1": "22/3",
        "c0": [
          "0",
          "103/512",
          "0"
        ],
        "c1": [
          "0",
          "-15/88",
          "0"
        ],
        "delta_rho_ratio_frac": "206/15",
        "delta_rho_ratio_float": 13.733333333333333
      },
      {
        "gem_1idx": 615,
        "dudeney_group": 6,
        "vol0": "244/3",
        "vol1": "5",
        "c0": [
          "0",
          "-49/488",
          "0"
        ],
        "c1": [
          "0",
          "7/60",
          "0"
        ],
        "delta_rho_ratio_frac": "14",
        "delta_rho_ratio_float": 14.0
      },
      {
        "gem_1idx": 6,
        "dudeney_group": 6,
        "vol0": "239/3",
        "vol1": "7",
        "c0": [
          "0",
          "127/956",
          "0"
        ],
        "c1": [
          "0",
          "-3/28",
          "0"
        ],
        "delta_rho_ratio_frac": "127/9",
        "delta_rho_ratio_float": 14.11111111111111
      },
      {
        "gem_1idx": 573,
        "dudeney_group": 6,
        "vol0": "251/3",
        "vol1": "8",
        "c0": [
          "0",
          "55/251",
          "0"
        ],
        "c1": [
          "0",
          "-5/32",
          "0"
        ],
        "delta_rho_ratio_frac": "44/3",
        "delta_rho_ratio_float": 14.666666666666666
      },
      {
        "gem_1idx": 697,
        "dudeney_group": 6,
        "vol0": "248/3",
        "vol1": "28/3",
        "c0": [
          "83/496",
          "0",
          "0"
        ],
        "c1": [
          "-11/112",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "166/11",
        "delta_rho_ratio_float": 15.090909090909092
      },
      {
        "gem_1idx": 671,
        "dudeney_group": 6,
        "vol0": "84",
        "vol1": "2/3",
        "c0": [
          "0",
          "-31/252",
          "0"
        ],
        "c1": [
          "0",
          "1",
          "0"
        ],
        "delta_rho_ratio_frac": "31/2",
        "delta_rho_ratio_float": 15.5
      },
      {
        "gem_1idx": 383,
        "dudeney_group": 6,
        "vol0": "284/3",
        "vol1": "7",
        "c0": [
          "0",
          "47/568",
          "0"
        ],
        "c1": [
          "0",
          "-1/14",
          "0"
        ],
        "delta_rho_ratio_frac": "47/3",
        "delta_rho_ratio_float": 15.666666666666666
      },
      {
        "gem_1idx": 398,
        "dudeney_group": 6,
        "vol0": "260/3",
        "vol1": "7",
        "c0": [
          "0",
          "19/104",
          "0"
        ],
        "c1": [
          "0",
          "-1/7",
          "0"
        ],
        "delta_rho_ratio_frac": "95/6",
        "delta_rho_ratio_float": 15.833333333333334
      },
      {
        "gem_1idx": 18,
        "dudeney_group": 6,
        "vol0": "71",
        "vol1": "9",
        "c0": [
          "0",
          "55/284",
          "0"
        ],
        "c1": [
          "0",
          "-5/54",
          "0"
        ],
        "delta_rho_ratio_frac": "33/2",
        "delta_rho_ratio_float": 16.5
      },
      {
        "gem_1idx": 627,
        "dudeney_group": 6,
        "vol0": "83",
        "vol1": "4/3",
        "c0": [
          "67/498",
          "0",
          "0"
        ],
        "c1": [
          "-1/2",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "67/4",
        "delta_rho_ratio_float": 16.75
      },
      {
        "gem_1idx": 452,
        "dudeney_group": 6,
        "vol0": "236/3",
        "vol1": "6",
        "c0": [
          "0",
          "-1/8",
          "0"
        ],
        "c1": [
          "0",
          "7/72",
          "0"
        ],
        "delta_rho_ratio_frac": "118/7",
        "delta_rho_ratio_float": 16.857142857142858
      },
      {
        "gem_1idx": 604,
        "dudeney_group": 6,
        "vol0": "221/3",
        "vol1": "26/3",
        "c0": [
          "0",
          "229/884",
          "0"
        ],
        "c1": [
          "0",
          "-5/52",
          "0"
        ],
        "delta_rho_ratio_frac": "229/10",
        "delta_rho_ratio_float": 22.9
      },
      {
        "gem_1idx": 226,
        "dudeney_group": 6,
        "vol0": "235/3",
        "vol1": "7",
        "c0": [
          "0",
          "143/940",
          "0"
        ],
        "c1": [
          "0",
          "-1/14",
          "0"
        ],
        "delta_rho_ratio_frac": "143/6",
        "delta_rho_ratio_float": 23.833333333333332
      },
      {
        "gem_1idx": 626,
        "dudeney_group": 6,
        "vol0": "69",
        "vol1": "2/3",
        "c0": [
          "49/207",
          "0",
          "0"
        ],
        "c1": [
          "-1",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "49/2",
        "delta_rho_ratio_float": 24.5
      },
      {
        "gem_1idx": 436,
        "dudeney_group": 6,
        "vol0": "235/3",
        "vol1": "6",
        "c0": [
          "0",
          "191/940",
          "0"
        ],
        "c1": [
          "0",
          "-1/12",
          "0"
        ],
        "delta_rho_ratio_frac": "191/6",
        "delta_rho_ratio_float": 31.833333333333332
      }
    ],
    "same_dir_collinear_count": 17,
    "physical_cavity_core_count": 2,
    "physical_cavity_gems": [
      {
        "gem_1idx": 123,
        "dudeney_group": 6,
        "vol0": "85",
        "vol1": "9",
        "c0": [
          "-1/340",
          "0",
          "0"
        ],
        "c1": [
          "-17/108",
          "0",
          "0"
        ],
        "delta_rho_ratio_frac": "-3/17",
        "delta_rho_ratio_float": -0.17647058823529413
      },
      {
        "gem_1idx": 54,
        "dudeney_group": 6,
        "vol0": "81",
        "vol1": "34/3",
        "c0": [
          "0",
          "19/324",
          "0"
        ],
        "c1": [
          "0",
          "29/68",
          "0"
        ],
        "delta_rho_ratio_frac": "-57/58",
        "delta_rho_ratio_float": -0.9827586206896551
      }
    ],
    "cone_bal_count": 477,
    "total_point_or_natural_bal": 528
  },
  "n4_wireframes_and_nets": {
    "equal_mass_kN_cov_factor_formula": "(2*N - 3) / (3*(N - 1))",
    "equal_mass_k9_cov_factor": "5/8",
    "equal_mass_k16_cov_factor": "29/45",
    "glue_tabs_invariant_formula": "f_1 - (f_2 - 1) = f_0 - 1",
    "glue_tabs_distribution": {
      "7": 7,
      "8": 10,
      "9": 103,
      "10": 80,
      "11": 380,
      "12": 106,
      "13": 162,
      "14": 14,
      "15": 18
    },
    "non_overlapping_bfs_net_lam1_count": 880,
    "non_overlapping_bfs_net_lam02_count": 880,
    "lam1": {
      "k16_zero_count": 48,
      "wire0_zero_count": 48,
      "shell0_zero_count": 48,
      "L_k16_mean": 756.1438098718727,
      "L_k16_min": 747.9115483557332,
      "L_k16_max": 760.7895028996454,
      "L_wire0_mean": 143.29753125849453,
      "L_wire0_min": 97.53518811916803,
      "L_wire0_max": 216.40108132494035,
      "area_shell0_mean": 135.1300378205931,
      "area_shell0_min": 116.53290580941855,
      "area_shell0_max": 148.61919129779358,
      "c_k16_norm_mean": 0.07172517772543661,
      "c_k16_norm_max": 0.19885835457308856,
      "c_wire0_norm_mean": 0.19402969152586722,
      "c_wire0_norm_max": 0.706921035530702,
      "c_shell0_norm_mean": 0.13570784797441723,
      "c_shell0_norm_max": 0.33941747905396563,
      "c_solid0_norm_mean": 0.1086661727774109,
      "c_solid0_norm_max": 0.2909208913516841,
      "inertia_ratio_k16_mean": 8.53255098744878,
      "inertia_ratio_wire0_mean": 7.656260995117406,
      "inertia_ratio_shell0_mean": 7.228539084690833,
      "transverse_asym_k16_mean": 0.0050819250787120405,
      "transverse_asym_k16_max": 0.020120781296520215,
      "transverse_asym_wire0_mean": 0.010053946154610647,
      "transverse_asym_wire0_max": 0.05163656102212781,
      "transverse_asym_shell0_mean": 0.009081376968534699,
      "transverse_asym_shell0_max": 0.030193413471816533,
      "wire_3d_anti_count": 81,
      "wire_3d_same_count": 89,
      "wire_all_dim_ge1_anti_count": 158,
      "shell_3d_anti_count": 80,
      "shell_3d_same_count": 90,
      "top8_wire_3d_anti": [
        {
          "gem_1idx": 50,
          "L0": 121.31204079181677,
          "L1": 57.69321294605062,
          "rho_lin_ratio": 0.13300043324507485,
          "rod_diam_ratio_d1_d0": 0.3646922445639266
        },
        {
          "gem_1idx": 488,
          "L0": 133.36689886225733,
          "L1": 45.224143789836695,
          "rho_lin_ratio": 0.206521569492044,
          "rod_diam_ratio_d1_d0": 0.45444644293034575
        },
        {
          "gem_1idx": 793,
          "L0": 135.14058576531673,
          "L1": 29.15291910193465,
          "rho_lin_ratio": 0.3761448106192707,
          "rod_diam_ratio_d1_d0": 0.6133064573435296
        },
        {
          "gem_1idx": 627,
          "L0": 140.0530210314386,
          "L1": 15.132324957600213,
          "rho_lin_ratio": 0.5814415343287767,
          "rod_diam_ratio_d1_d0": 0.7625231369137442
        },
        {
          "gem_1idx": 673,
          "L0": 110.02297622257935,
          "L1": 74.72921116375237,
          "rho_lin_ratio": 0.6292298383310109,
          "rod_diam_ratio_d1_d0": 0.7932400887064464
        },
        {
          "gem_1idx": 452,
          "L0": 132.49299268445802,
          "L1": 48.002899867348546,
          "rho_lin_ratio": 0.6295373103199067,
          "rod_diam_ratio_d1_d0": 0.7934338726824729
        },
        {
          "gem_1idx": 45,
          "L0": 132.32808942378364,
          "L1": 36.40272919000808,
          "rho_lin_ratio": 0.6312908958829183,
          "rod_diam_ratio_d1_d0": 0.7945381651518814
        },
        {
          "gem_1idx": 718,
          "L0": 137.26177283010674,
          "L1": 35.017404485570054,
          "rho_lin_ratio": 0.6675083378312634,
          "rod_diam_ratio_d1_d0": 0.8170118345723417
        }
      ],
      "top8_shell_3d_anti": [
        {
          "gem_1idx": 45,
          "area0": 129.82256289740315,
          "area1": 29.882652123026194,
          "sigma_ratio": 0.08490314451124235
        },
        {
          "gem_1idx": 50,
          "area0": 138.1069067852616,
          "area1": 36.72185153199886,
          "sigma_ratio": 0.18480503542971619
        },
        {
          "gem_1idx": 307,
          "area0": 143.67949713199488,
          "area1": 36.67552992011403,
          "sigma_ratio": 0.26100838429773626
        },
        {
          "gem_1idx": 47,
          "area0": 136.2808453453403,
          "area1": 36.72185153199886,
          "sigma_ratio": 0.4557960818334914
        },
        {
          "gem_1idx": 673,
          "area0": 139.01212008197848,
          "area1": 51.981337224561315,
          "sigma_ratio": 0.9109841933049841
        },
        {
          "gem_1idx": 381,
          "area0": 144.64992525898683,
          "area1": 15.540232855495233,
          "sigma_ratio": 1.227547311828167
        },
        {
          "gem_1idx": 488,
          "area0": 142.3143596881058,
          "area1": 36.95492796418733,
          "sigma_ratio": 1.3699733574018589
        },
        {
          "gem_1idx": 502,
          "area0": 143.03747902362593,
          "area1": 29.482786121156085,
          "sigma_ratio": 1.5230784534738226
        }
      ]
    },
    "lam02": {
      "k16_zero_count": 48,
      "wire0_zero_count": 48,
      "shell0_zero_count": 48,
      "L_k16_mean": 305.34351527864953,
      "L_k16_min": 302.98739240410833,
      "L_k16_max": 307.5511454380892,
      "L_wire0_mean": 60.00448075963756,
      "L_wire0_min": 38.992590113905784,
      "L_wire0_max": 74.70721890654741,
      "area_shell0_mean": 36.37968528965124,
      "area_shell0_min": 31.260199854982023,
      "area_shell0_max": 40.01860474039999,
      "c_k16_norm_mean": 0.02474639727686084,
      "c_k16_norm_max": 0.06816049735539571,
      "c_wire0_norm_mean": 0.08792819888434676,
      "c_wire0_norm_max": 0.3020111373372104,
      "c_shell0_norm_mean": 0.09074889461518296,
      "c_shell0_norm_max": 0.25004655462617614,
      "c_solid0_norm_mean": 0.08881850968521386,
      "c_solid0_norm_max": 0.2613168724279835,
      "inertia_ratio_k16_mean": 0.8451038642272687,
      "inertia_ratio_wire0_mean": 0.8520148705410212,
      "inertia_ratio_shell0_mean": 0.8566672292704125,
      "transverse_asym_k16_mean": 0.01977113901186331,
      "transverse_asym_k16_max": 0.08474812526100599,
      "transverse_asym_wire0_mean": 0.0860402174398891,
      "transverse_asym_wire0_max": 0.5401566825691178,
      "transverse_asym_shell0_mean": 0.07711642492329189,
      "transverse_asym_shell0_max": 0.23450763454209173,
      "wire_3d_anti_count": 83,
      "wire_3d_same_count": 87,
      "wire_all_dim_ge1_anti_count": 164,
      "shell_3d_anti_count": 87,
      "shell_3d_same_count": 83,
      "top8_wire_3d_anti": [
        {
          "gem_1idx": 830,
          "L0": 61.42196474817797,
          "L1": 13.458319895667444,
          "rho_lin_ratio": 0.02635092904293503,
          "rod_diam_ratio_d1_d0": 0.162329692425431
        },
        {
          "gem_1idx": 54,
          "L0": 50.91545496890099,
          "L1": 22.82462087943817,
          "rho_lin_ratio": 0.10379918679498627,
          "rod_diam_ratio_d1_d0": 0.3221788118343388
        },
        {
          "gem_1idx": 697,
          "L0": 54.683432788286005,
          "L1": 19.916474299874714,
          "rho_lin_ratio": 0.18076559665349085,
          "rod_diam_ratio_d1_d0": 0.42516537565221707
        },
        {
          "gem_1idx": 673,
          "L0": 46.734939407060935,
          "L1": 29.733973682097805,
          "rho_lin_ratio": 0.2432792018781279,
          "rod_diam_ratio_d1_d0": 0.4932334152083858
        },
        {
          "gem_1idx": 50,
          "L0": 50.045531738788775,
          "L1": 20.115311895717944,
          "rho_lin_ratio": 0.24497944172863667,
          "rod_diam_ratio_d1_d0": 0.49495397940478936
        },
        {
          "gem_1idx": 670,
          "L0": 51.27454980764997,
          "L1": 22.681353798448956,
          "rho_lin_ratio": 0.35185332039813483,
          "rod_diam_ratio_d1_d0": 0.593172251878099
        },
        {
          "gem_1idx": 45,
          "L0": 53.50838634350742,
          "L1": 18.5778796847835,
          "rho_lin_ratio": 0.5920016455154758,
          "rod_diam_ratio_d1_d0": 0.769416431794562
        },
        {
          "gem_1idx": 615,
          "L0": 53.86774209744244,
          "L1": 19.173055075766783,
          "rho_lin_ratio": 0.6058422492206141,
          "rod_diam_ratio_d1_d0": 0.7783586893075802
        }
      ],
      "top8_shell_3d_anti": [
        {
          "gem_1idx": 45,
          "area0": 33.987226938500534,
          "area1": 7.912400251480735,
          "sigma_ratio": 0.2003378376834971
        },
        {
          "gem_1idx": 307,
          "area0": 37.9868128993432,
          "area1": 9.185210266893845,
          "sigma_ratio": 0.22212821501155539
        },
        {
          "gem_1idx": 131,
          "area0": 38.18477203023258,
          "area1": 3.717390314160489,
          "sigma_ratio": 0.24598507863610225
        },
        {
          "gem_1idx": 50,
          "area0": 36.6926785885205,
          "area1": 8.932823070239026,
          "sigma_ratio": 0.27455818020049355
        },
        {
          "gem_1idx": 47,
          "area0": 36.21811957118817,
          "area1": 8.932823070239026,
          "sigma_ratio": 0.5237293757165473
        },
        {
          "gem_1idx": 656,
          "area0": 36.51756341807522,
          "area1": 4.495958866963471,
          "sigma_ratio": 0.543623067235109
        },
        {
          "gem_1idx": 673,
          "area0": 36.78032598362277,
          "area1": 13.933430616527959,
          "sigma_ratio": 0.6826316598182148
        },
        {
          "gem_1idx": 502,
          "area0": 38.092380137247,
          "area1": 7.755547833793923,
          "sigma_ratio": 0.7949713019609914
        }
      ]
    }
  },
  "n4_stacking": {
    "total_facets": 14824,
    "stable_facets_lam1_solid": 6378,
    "stable_facets_lam02_solid": 11044,
    "same_gem_parallel_count": 124,
    "vertical_cs_tower_count": 48,
    "knights_move_Axy5_count": 17,
    "knights_move_763_joint_tilt_deg_lam1": 45.0,
    "knights_move_763_joint_tilt_deg_lam02": 11.309932474020215,
    "knights_move_763_chiral_so3_order": 2,
    "knights_move_gems": [
      {
        "gem_0idx": 602,
        "gem_1idx": 603,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            2,
            -9,
            5,
            -50
          ],
          "vals": [
            11,
            12,
            15,
            16
          ],
          "z_ctr": "5",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 45.38659777998474,
          "margin_lam02": 1.0201956263665333
        },
        "lower": {
          "plane": [
            -2,
            -9,
            -5,
            -50
          ],
          "vals": [
            1,
            2,
            5,
            6
          ],
          "z_ctr": "-5",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 45.38659777998474,
          "margin_lam02": 1.0201956263665335
        }
      },
      {
        "gem_0idx": 762,
        "gem_1idx": 763,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            4,
            -3,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.34557039121334,
          "margin_lam02": 0.9693976046251276
        },
        "lower": {
          "plane": [
            -4,
            -3,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.34557039121334,
          "margin_lam02": 0.9693976046251276
        }
      },
      {
        "gem_0idx": 767,
        "gem_1idx": 768,
        "dudeney_group": 2,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            0,
            -1,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.2446861746425,
          "margin_lam02": 0.972828585189761
        },
        "lower": {
          "plane": [
            -4,
            -3,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.18176119668091,
          "margin_lam02": 1.0057457418984201
        }
      },
      {
        "gem_0idx": 773,
        "gem_1idx": 774,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            1,
            0,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": true,
          "tip_lam02": 38.34864916035619,
          "margin_lam02": 0.9309225126106601
        },
        "lower": {
          "plane": [
            -1,
            0,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": true,
          "tip_lam02": 38.34864916035619,
          "margin_lam02": 0.93092251261066
        }
      },
      {
        "gem_0idx": 778,
        "gem_1idx": 779,
        "dudeney_group": 2,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            -3,
            -4,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.1817611966809,
          "margin_lam02": 1.00574574189842
        },
        "lower": {
          "plane": [
            -1,
            0,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.244686174642496,
          "margin_lam02": 0.9728285851897609
        }
      },
      {
        "gem_0idx": 784,
        "gem_1idx": 785,
        "dudeney_group": 1,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            1,
            0,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.33073821081869,
          "margin_lam02": 0.9679543139079018
        },
        "lower": {
          "plane": [
            -3,
            4,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.066716037658935,
          "margin_lam02": 0.9251620101866448
        }
      },
      {
        "gem_0idx": 787,
        "gem_1idx": 788,
        "dudeney_group": 1,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            4,
            -3,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.06671603765894,
          "margin_lam02": 0.9251620101866448
        },
        "lower": {
          "plane": [
            0,
            1,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.33073821081869,
          "margin_lam02": 0.9679543139079018
        }
      },
      {
        "gem_0idx": 790,
        "gem_1idx": 791,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            -3,
            -4,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.34557039121334,
          "margin_lam02": 0.9693976046251274
        },
        "lower": {
          "plane": [
            -3,
            4,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.34557039121334,
          "margin_lam02": 0.9693976046251278
        }
      },
      {
        "gem_0idx": 791,
        "gem_1idx": 792,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            0,
            -1,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": true,
          "tip_lam02": 38.34864916035619,
          "margin_lam02": 0.9309225126106603
        },
        "lower": {
          "plane": [
            0,
            1,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": true,
          "tip_lam02": 38.348649160356196,
          "margin_lam02": 0.9309225126106603
        }
      },
      {
        "gem_0idx": 817,
        "gem_1idx": 818,
        "dudeney_group": 2,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            4,
            -3,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.18176119668092,
          "margin_lam02": 1.0057457418984204
        },
        "lower": {
          "plane": [
            0,
            -1,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.2446861746425,
          "margin_lam02": 0.972828585189761
        }
      },
      {
        "gem_0idx": 823,
        "gem_1idx": 824,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            0,
            -1,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.18774928438148,
          "margin_lam02": 1.0098603864870028
        },
        "lower": {
          "plane": [
            0,
            -1,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.187749284381475,
          "margin_lam02": 1.0098603864870026
        }
      },
      {
        "gem_0idx": 827,
        "gem_1idx": 828,
        "dudeney_group": 1,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            3,
            4,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.066716037658935,
          "margin_lam02": 0.9251620101866448
        },
        "lower": {
          "plane": [
            -1,
            0,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.33073821081868,
          "margin_lam02": 0.9679543139079015
        }
      },
      {
        "gem_0idx": 835,
        "gem_1idx": 836,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            -1,
            0,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.187749284381475,
          "margin_lam02": 1.0098603864870026
        },
        "lower": {
          "plane": [
            -1,
            0,
            -1,
            -12
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.187749284381475,
          "margin_lam02": 1.0098603864870026
        }
      },
      {
        "gem_0idx": 836,
        "gem_1idx": 837,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            4,
            -3,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.94330960553077,
          "margin_lam02": 0.9615101474599373
        },
        "lower": {
          "plane": [
            4,
            3,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.94330960553077,
          "margin_lam02": 0.9615101474599372
        }
      },
      {
        "gem_0idx": 838,
        "gem_1idx": 839,
        "dudeney_group": 1,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            0,
            -1,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.33073821081869,
          "margin_lam02": 0.9679543139079018
        },
        "lower": {
          "plane": [
            4,
            3,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.06671603765894,
          "margin_lam02": 0.9251620101866448
        }
      },
      {
        "gem_0idx": 841,
        "gem_1idx": 842,
        "dudeney_group": 6,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            3,
            4,
            5,
            -60
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.94330960553077,
          "margin_lam02": 0.9615101474599375
        },
        "lower": {
          "plane": [
            -3,
            4,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 38.943309605530764,
          "margin_lam02": 0.9615101474599375
        }
      },
      {
        "gem_0idx": 843,
        "gem_1idx": 844,
        "dudeney_group": 2,
        "area_xy": 5.0,
        "upper": {
          "plane": [
            -1,
            0,
            1,
            -12
          ],
          "vals": [
            13,
            14,
            15,
            16
          ],
          "z_ctr": "6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 39.244686174642496,
          "margin_lam02": 0.9728285851897608
        },
        "lower": {
          "plane": [
            -3,
            4,
            -5,
            -60
          ],
          "vals": [
            1,
            2,
            3,
            4
          ],
          "z_ctr": "-6",
          "area_xy": "5",
          "area_xy_float": 5.0,
          "same_parallel": false,
          "tip_lam02": 40.18176119668091,
          "margin_lam02": 1.0057457418984204
        }
      }
    ]
  }
}

==> anc/squares880.txt <==
1 2 15 16 12 14 3 5 13 7 10 4 8 11 6 9
1 2 15 16 13 14 3 4 12 7 10 5 8 11 6 9
1 2 16 15 13 14 4 3 12 7 9 6 8 11 5 10
1 3 14 16 10 13 4 7 15 6 11 2 8 12 5 9
1 3 14 16 12 13 4 5 15 8 9 2 6 10 7 11
1 3 14 16 15 13 4 2 10 6 11 7 8 12 5 9
1 3 14 16 15 13 4 2 12 8 9 5 6 10 7 11
1 3 16 14 8 15 2 9 13 6 11 4 12 10 5 7
1 3 16 14 12 15 2 5 13 10 7 4 8 6 9 11
1 3 16 14 13 15 2 4 8 6 11 9 12 10 5 7
1 3 16 14 13 15 2 4 12 10 7 5 8 6 9 11
1 4 13 16 8 14 3 9 15 5 12 2 10 11 6 7
1 4 13 16 8 15 2 9 14 5 12 3 11 10 7 6
1 4 13 16 12 14 3 5 15 9 8 2 6 7 10 11
1 4 13 16 12 15 2 5 14 9 8 3 7 6 11 10
1 4 13 16 14 15 2 3 8 5 12 9 11 10 7 6
1 4 13 16 14 15 2 3 12 9 8 5 7 6 11 10
1 4 13 16 15 14 3 2 8 5 12 9 10 11 6 7
1 4 13 16 15 14 3 2 12 9 8 5 6 7 10 11
1 4 14 15 9 12 6 7 16 5 11 2 8 13 3 10
1 4 14 15 13 16 2 3 8 5 11 10 12 9 7 6
1 4 14 15 13 16 2 3 12 9 7 6 8 5 11 10
1 4 14 15 16 11 5 2 9 6 12 7 8 13 3 10
1 4 14 15 16 13 3 2 7 6 12 9 10 11 5 8
1 4 14 15 16 13 3 2 11 10 8 5 6 7 9 12
1 4 15 14 9 12 7 6 16 5 10 3 8 13 2 11
1 4 15 14 13 16 3 2 8 5 10 11 12 9 6 7
1 4 15 14 13 16 3 2 12 9 6 7 8 5 10 11
1 4 15 14 16 10 5 3 9 7 12 6 8 13 2 11
1 4 15 14 16 13 2 3 6 7 12 9 11 10 5 8
1 4 15 14 16 13 2 3 10 11 8 5 7 6 9 12
1 4 16 13 14 15 3 2 7 6 10 11 12 9 5 8
1 4 16 13 14 15 3 2 11 10 6 7 8 5 9 12
1 4 16 13 15 14 2 3 6 7 11 10 12 9 5 8
1 4 16 13 15 14 2 3 10 11 7 6 8 5 9 12
1 5 12 16 10 11 6 7 15 4 13 2 8 14 3 9
1 5 12 16 14 11 6 3 15 8 9 2 4 10 7 13
1 5 12 16 15 11 6 2 10 4 13 7 8 14 3 9
1 5 12 16 15 11 6 2 14 8 9 3 4 10 7 13
1 5 16 12 8 14 3 9 10 4 13 7 15 11 2 6
1 5 16 12 10 14 3 7 8 4 13 9 15 11 2 6
1 5 16 12 10 14 3 7 15 11 6 2 8 4 9 13
1 5 16 12 15 14 3 2 10 11 6 7 8 4 9 13
1 6 11 16 7 15 2 10 14 4 13 3 12 9 8 5
1 6 11 16 8 12 5 9 15 3 14 2 10 13 4 7
1 6 11 16 8 15 2 9 12 3 14 5 13 10 7 4
1 6 11 16 12 10 7 5 13 3 14 4 8 15 2 9
1 6 11 16 12 15 2 5 8 3 14 9 13 10 7 4
1 6 11 16 12 15 2 5 14 9 8 3 7 4 13 10
1 6 11 16 13 10 7 4 12 3 14 5 8 15 2 9
1 6 11 16 14 12 5 3 15 9 8 2 4 7 10 13
1 6 11 16 14 15 2 3 7 4 13 10 12 9 8 5
1 6 11 16 14 15 2 3 12 9 8 5 7 4 13 10
1 6 11 16 15 12 5 2 8 3 14 9 10 13 4 7
1 6 11 16 15 12 5 2 14 9 8 3 4 7 10 13
1 6 12 15 11 16 2 5 8 3 13 10 14 9 7 4
1 6 12 15 11 16 2 5 14 9 7 4 8 3 13 10
1 6 12 15 13 10 8 3 16 7 9 2 4 11 5 14
1 6 12 15 16 9 7 2 13 8 10 3 4 11 5 14
1 6 12 15 16 11 5 2 7 4 14 9 10 13 3 8
1 6 12 15 16 11 5 2 13 10 8 3 4 7 9 14
1 6 15 12 11 16 5 2 8 3 10 13 14 9 4 7
1 6 15 12 11 16 5 2 14 9 4 7 8 3 10 13
1 6 15 12 16 11 2 5 4 7 14 9 13 10 3 8
1 6 15 12 16 11 2 5 10 13 8 3 7 4 9 14
1 6 16 11 12 15 5 2 7 4 10 13 14 9 3 8
1 6 16 11 12 15 5 2 13 10 4 7 8 3 9 14
1 6 16 11 15 12 2 5 4 7 13 10 14 9 3 8
1 6 16 11 15 12 2 5 10 13 7 4 8 3 9 14
1 7 10 16 8 12 5 9 14 2 15 3 11 13 4 6
1 7 10 16 8 14 3 9 12 2 15 5 13 11 6 4
1 7 10 16 12 9 8 5 15 4 13 2 6 14 3 11
1 7 10 16 12 14 3 5 8 2 15 9 13 11 6 4
1 7 10 16 12 14 3 5 15 9 8 2 6 4 13 11
1 7 10 16 14 9 8 3 15 6 11 2 4 12 5 13
1 7 10 16 14 12 5 3 8 2 15 9 11 13 4 6
1 7 10 16 14 12 5 3 15 9 8 2 4 6 11 13
1 7 10 16 15 9 8 2 12 4 13 5 6 14 3 11
1 7 10 16 15 9 8 2 14 6 11 3 4 12 5 13
1 7 10 16 15 12 5 2 14 9 8 3 4 6 11 13
1 7 10 16 15 14 3 2 12 9 8 5 6 4 13 11
1 7 12 14 10 16 3 5 8 2 13 11 15 9 6 4
1 7 12 14 10 16 3 5 15 9 6 4 8 2 13 11
1 7 12 14 16 10 5 3 6 4 15 9 11 13 2 8
1 7 12 14 16 10 5 3 13 11 8 2 4 6 9 15
1 7 14 12 8 13 2 11 9 4 15 6 16 10 3 5
1 7 14 12 9 15 4 6 8 2 13 11 16 10 3 5
1 7 14 12 9 15 4 6 16 10 5 3 8 2 11 13
1 7 14 12 10 16 5 3 8 2 11 13 15 9 4 6
1 7 14 12 10 16 5 3 15 9 4 6 8 2 11 13
1 7 14 12 11 13 2 8 6 4 15 9 16 10 3 5
1 7 14 12 16 10 3 5 4 6 15 9 13 11 2 8
1 7 14 12 16 10 3 5 11 13 8 2 6 4 9 15
1 7 16 10 11 13 4 6 14 12 5 3 8 2 9 15
1 7 16 10 12 14 5 3 6 4 11 13 15 9 2 8
1 7 16 10 12 14 5 3 13 11 4 6 8 2 9 15
1 7 16 10 14 12 3 5 4 6 13 11 15 9 2 8
1 7 16 10 14 12 3 5 11 13 6 4 8 2 9 15
1 7 16 10 14 13 4 3 11 12 5 6 8 2 9 15
1 8 9 16 14 13 4 3 7 2 15 10 12 11 6 5
1 8 10 15 11 14 4 5 16 9 7 2 6 3 13 12
1 8 10 15 12 13 3 6 7 2 16 9 14 11 5 4
1 8 10 15 13 12 6 3 16 9 7 2 4 5 11 14
1 8 10 15 14 11 5 4 7 2 16 9 12 13 3 6
1 8 10 15 16 13 3 2 5 4 14 11 12 9 7 6
1 8 11 14 10 15 4 5 16 9 6 3 7 2 13 12
1 8 11 14 12 13 2 7 6 3 16 9 15 10 5 4
1 8 11 14 13 12 7 2 16 9 6 3 4 5 10 15
1 8 11 14 15 10 5 4 6 3 16 9 12 13 2 7
1 8 12 13 10 15 3 6 7 2 14 11 16 9 5 4
1 8 12 13 11 14 2 7 6 3 15 10 16 9 5 4
1 8 12 13 14 11 7 2 15 10 6 3 4 5 9 16
1 8 12 13 15 10 6 3 14 11 7 2 4 5 9 16
1 8 13 12 10 15 6 3 16 9 4 5 7 2 11 14
1 8 13 12 11 14 7 2 16 9 4 5 6 3 10 15
1 8 13 12 14 11 2 7 4 5 16 9 15 10 3 6
1 8 13 12 15 10 3 6 4 5 16 9 14 11 2 7
1 8 13 12 16 11 2 5 3 6 15 10 14 9 4 7
1 8 14 11 10 15 5 4 7 2 12 13 16 9 3 6
1 8 14 11 12 13 7 2 15 10 4 5 6 3 9 16
1 8 14 11 13 12 2 7 4 5 15 10 16 9 3 6
1 8 14 11 15 10 4 5 12 13 7 2 6 3 9 16
1 8 15 10 11 14 5 4 6 3 12 13 16 9 2 7
1 8 15 10 12 13 6 3 14 11 4 5 7 2 9 16
1 8 15 10 13 12 3 6 4 5 14 11 16 9 2 7
1 8 15 10 14 11 4 5 12 13 6 3 7 2 9 16
1 9 8 16 14 15 2 3 7 4 13 10 12 6 11 5
1 9 16 8 14 12 5 3 4 6 11 13 15 7 2 10
1 9 16 8 15 12 5 2 4 7 10 13 14 6 3 11
1 10 7 16 12 8 9 5 15 3 14 2 6 13 4 11
1 10 7 16 12 13 4 5 15 8 9 2 6 3 14 11
1 10 7 16 12 15 2 5 8 3 14 9 13 6 11 4
1 10 7 16 14 8 9 3 15 5 12 2 4 11 6 13
1 10 7 16 14 11 6 3 15 8 9 2 4 5 12 13
1 10 7 16 14 15 2 3 8 5 12 9 11 4 13 6
1 10 7 16 15 8 9 2 12 3 14 5 6 13 4 11
1 10 7 16 15 8 9 2 14 5 12 3 4 11 6 13
1 10 7 16 15 11 6 2 14 8 9 3 4 5 12 13
1 10 7 16 15 13 4 2 12 8 9 5 6 3 14 11
1 10 8 15 16 7 9 2 11 4 14 5 6 13 3 12
1 10 8 15 16 7 9 2 13 6 12 3 4 11 5 14
1 10 8 15 16 13 3 2 5 4 14 11 12 7 9 6
1 10 15 8 12 13 6 3 5 4 11 14 16 7 2 9
1 10 15 8 14 11 4 5 3 6 13 12 16 7 2 9
1 10 15 8 16 6 3 9 5 11 14 4 12 7 2 13
1 10 15 8 16 7 2 9 4 11 14 5 13 6 3 12
1 10 15 8 16 7 2 9 6 13 12 3 11 4 5 14
1 10 16 7 15 8 2 9 4 11 13 6 14 5 3 12
1 10 16 7 15 8 2 9 6 13 11 4 12 3 5 14
1 11 6 16 12 8 9 5 14 2 15 3 7 13 4 10
1 11 6 16 12 14 3 5 8 2 15 9 13 7 10 4
1 11 6 16 12 14 3 5 13 7 10 4 8 2 15 9
1 11 6 16 13 14 3 4 12 7 10 5 8 2 15 9
1 11 6 16 14 8 9 3 12 2 15 5 7 13 4 10
1 11 6 16 14 8 9 3 15 5 12 2 4 10 7 13
1 11 6 16 14 13 4 3 7 2 15 10 12 8 9 5
1 11 6 16 15 8 9 2 14 5 12 3 4 10 7 13
1 11 6 16 15 14 3 2 8 5 12 9 10 4 13 7
1 11 8 14 16 6 9 3 10 4 15 5 7 13 2 12
1 11 8 14 16 6 9 3 13 7 12 2 4 10 5 15
1 11 14 8 16 5 4 9 7 12 13 2 10 6 3 15
1 11 14 8 16 6 3 9 4 10 15 5 13 7 2 12
1 11 14 8 16 6 3 9 7 13 12 2 10 4 5 15
1 11 16 6 14 8 3 9 4 10 13 7 15 5 2 12
1 11 16 6 14 8 3 9 7 13 10 4 12 2 5 15
1 12 5 16 14 9 8 3 15 6 11 2 4 7 10 13
1 12 5 16 15 9 8 2 14 6 11 3 4 7 10 13
1 12 5 16 15 13 4 2 10 6 11 7 8 3 14 9
1 12 6 15 13 8 10 3 16 5 11 2 4 9 7 14
1 12 6 15 13 10 8 3 16 7 9 2 4 5 11 14
1 12 6 15 14 7 9 4 11 2 16 5 8 13 3 10
1 12 6 15 16 9 7 2 13 8 10 3 4 5 11 14
1 12 7 14 13 8 11 2 16 5 10 3 4 9 6 15
1 12 7 14 15 6 9 4 10 3 16 5 8 13 2 11
1 12 8 13 14 7 11 2 15 6 10 3 4 9 5 16
1 12 8 13 15 6 10 3 14 7 11 2 4 9 5 16
1 12 13 8 14 7 2 11 4 9 16 5 15 6 3 10
1 12 13 8 15 6 3 10 4 9 16 5 14 7 2 11
1 12 13 8 15 10 3 6 2 7 14 11 16 5 4 9
1 12 13 8 16 7 2 9 3 10 15 6 14 5 4 11
1 12 13 8 16 9 4 5 2 7 14 11 15 6 3 10
1 12 14 7 13 8 2 11 4 9 15 6 16 5 3 10
1 12 14 7 15 6 4 9 8 13 11 2 10 3 5 16
1 12 15 6 13 8 3 10 4 9 14 7 16 5 2 11
1 12 15 6 14 7 4 9 8 13 10 3 11 2 5 16
1 12 15 6 14 9 4 7 3 8 13 10 16 5 2 11
1 13 4 16 14 8 9 3 12 2 15 5 7 11 6 10
1 13 4 16 14 12 5 3 8 2 15 9 11 7 10 6
1 13 4 16 15 8 9 2 12 3 14 5 6 10 7 11
1 13 4 16 15 12 5 2 8 3 14 9 10 6 11 7
1 13 8 12 16 4 9 5 10 6 15 3 7 11 2 14
1 13 8 12 16 4 9 5 11 7 14 2 6 10 3 15
1 13 8 12 16 11 2 5 3 6 15 10 14 4 9 7
1 13 12 8 15 10 3 6 2 7 14 11 16 4 5 9
1 13 12 8 16 4 5 9 6 10 15 3 11 7 2 14
1 13 12 8 16 4 5 9 7 11 14 2 10 6 3 15
1 13 12 8 16 7 2 9 3 10 15 6 14 4 5 11
1 14 3 16 15 9 8 2 12 4 13 5 6 7 10 11
1 14 3 16 15 11 6 2 10 4 13 7 8 5 12 9
1 14 4 15 16 11 5 2 9 6 12 7 8 3 13 10
1 14 7 12 15 4 9 6 10 5 16 3 8 11 2 13
1 14 7 12 16 5 10 3 9 4 15 6 8 11 2 13
1 14 8 11 15 4 10 5 12 7 13 2 6 9 3 16
1 14 11 8 15 4 5 10 6 9 16 3 12 7 2 13
1 14 11 8 16 5 4 9 7 12 13 2 10 3 6 15
1 14 12 7 15 4 6 9 8 11 13 2 10 5 3 16
1 15 4 14 16 10 5 3 9 7 12 6 8 2 13 11
1 15 10 8 16 6 3 9 5 11 14 4 12 2 7 13
2 1 15 16 14 13 3 4 11 8 10 5 7 12 6 9
2 1 16 15 11 13 4 6 14 8 9 3 7 12 5 10
2 1 16 15 14 13 4 3 11 8 9 6 7 12 5 10
2 3 13 16 10 11 5 8 15 6 12 1 7 14 4 9
2 3 13 16 14 15 1 4 7 6 12 9 11 10 8 5
2 3 13 16 14 15 1 4 11 10 8 5 7 6 12 9
2 3 13 16 15 12 6 1 10 5 11 8 7 14 4 9
2 3 13 16 15 14 4 1 8 5 11 10 9 12 6 7
2 3 13 16 15 14 4 1 12 9 7 6 5 8 10 11
2 3 14 15 7 13 4 10 16 6 11 1 9 12 5 8
2 3 14 15 7 16 1 10 13 6 11 4 12 9 8 5
2 3 14 15 8 16 1 9 11 5 12 6 13 10 7 4
2 3 14 15 11 13 4 6 16 10 7 1 5 8 9 12
2 3 14 15 11 16 1 6 8 5 12 9 13 10 7 4
2 3 14 15 11 16 1 6 13 10 7 4 8 5 12 9
2 3 14 15 13 16 1 4 7 6 11 10 12 9 8 5
2 3 14 15 13 16 1 4 11 10 7 6 8 5 12 9
2 3 14 15 16 13 4 1 7 6 11 10 9 12 5 8
2 3 14 15 16 13 4 1 11 10 7 6 5 8 9 12
2 3 15 14 13 16 4 1 8 5 9 12 11 10 6 7
2 3 15 14 13 16 4 1 12 9 5 8 7 6 10 11
2 3 15 14 16 13 1 4 5 8 12 9 11 10 6 7
2 3 15 14 16 13 1 4 9 12 8 5 7 6 10 11
2 3 16 13 10 11 8 5 15 6 9 4 7 14 1 12
2 3 16 13 14 15 4 1 7 6 9 12 11 10 5 8
2 3 16 13 14 15 4 1 11 10 5 8 7 6 9 12
2 3 16 13 15 9 6 4 10 8 11 5 7 14 1 12
2 3 16 13 15 14 1 4 5 8 11 10 12 9 6 7
2 3 16 13 15 14 1 4 9 12 7 6 8 5 10 11
2 4 13 15 14 16 3 1 7 5 10 12 11 9 8 6
2 4 13 15 14 16 3 1 11 9 6 8 7 5 12 10
2 4 13 15 16 14 1 3 5 7 12 10 11 9 8 6
2 4 13 15 16 14 1 3 9 11 8 6 7 5 12 10
2 4 15 13 5 14 3 12 16 7 10 1 11 9 6 8
2 4 15 13 9 14 3 8 16 11 6 1 7 5 10 12
2 4 15 13 16 14 3 1 5 7 10 12 11 9 6 8
2 4 15 13 16 14 3 1 9 11 6 8 7 5 10 12
2 5 11 16 12 15 1 6 7 4 14 9 13 10 8 3
2 5 11 16 12 15 1 6 13 10 8 3 7 4 14 9
2 5 11 16 14 9 7 4 15 8 10 1 3 12 6 13
2 5 11 16 15 10 8 1 14 7 9 4 3 12 6 13
2 5 11 16 15 12 6 1 8 3 13 10 9 14 4 7
2 5 11 16 15 12 6 1 14 9 7 4 3 8 10 13
2 5 12 15 7 11 6 10 16 4 13 1 9 14 3 8
2 5 12 15 7 16 1 10 11 4 13 6 14 9 8 3
2 5 12 15 11 9 8 6 14 4 13 3 7 16 1 10
2 5 12 15 11 16 1 6 7 4 13 10 14 9 8 3
2 5 12 15 11 16 1 6 13 10 7 4 8 3 14 9
2 5 12 15 13 11 6 4 16 10 7 1 3 8 9 14
2 5 12 15 13 16 1 4 11 10 7 6 8 3 14 9
2 5 12 15 14 9 8 3 11 4 13 6 7 16 1 10
2 5 12 15 14 16 3 1 11 9 6 8 7 4 13 10
2 5 12 15 16 11 6 1 7 4 13 10 9 14 3 8
2 5 12 15 16 11 6 1 13 10 7 4 3 8 9 14
2 5 12 15 16 14 1 3 9 11 8 6 7 4 13 10
2 5 15 12 11 16 6 1 8 3 9 14 13 10 4 7
2 5 15 12 11 16 6 1 14 9 3 8 7 4 10 13
2 5 15 12 16 11 1 6 3 8 14 9 13 10 4 7
2 5 15 12 16 11 1 6 9 14 8 3 7 4 10 13
2 5 16 11 8 12 1 13 9 7 14 4 15 10 3 6
2 5 16 11 12 15 6 1 7 4 9 14 13 10 3 8
2 5 16 11 12 15 6 1 13 10 3 8 7 4 9 14
2 5 16 11 13 12 1 8 4 7 14 9 15 10 3 6
2 5 16 11 15 10 3 6 4 7 14 9 13 12 1 8
2 5 16 11 15 12 1 6 3 8 13 10 14 9 4 7
2 5 16 11 15 12 1 6 9 14 7 4 8 3 10 13
2 6 15 11 7 13 4 10 9 3 14 8 16 12 1 5
2 6 15 11 9 13 4 8 7 3 14 10 16 12 1 5
2 6 15 11 9 13 4 8 16 12 5 1 7 3 10 14
2 6 15 11 16 13 4 1 9 12 5 8 7 3 10 14
2 7 9 16 11 14 4 5 8 1 15 10 13 12 6 3
2 7 9 16 12 13 3 6 15 10 8 1 5 4 14 11
2 7 9 16 13 12 6 3 8 1 15 10 11 14 4 5
2 7 9 16 14 11 5 4 15 10 8 1 3 6 12 13
2 7 9 16 15 14 4 1 6 3 13 12 11 10 8 5
2 7 10 15 8 12 5 9 11 1 16 6 13 14 3 4
2 7 10 15 11 12 5 6 8 1 16 9 13 14 3 4
2 7 11 14 8 13 1 12 9 4 16 5 15 10 6 3
2 7 11 14 9 16 4 5 8 1 13 12 15 10 6 3
2 7 11 14 12 13 1 8 5 4 16 9 15 10 6 3
2 7 11 14 13 12 8 1 16 9 5 4 3 6 10 15
2 7 11 14 16 9 5 4 13 12 8 1 3 6 10 15
2 7 12 13 9 16 3 6 15 10 5 4 8 1 14 11
2 7 12 13 11 14 1 8 5 4 15 10 16 9 6 3
2 7 12 13 14 11 8 1 15 10 5 4 3 6 9 16
2 7 12 13 16 9 6 3 5 4 15 10 11 14 1 8
2 7 13 12 8 11 1 14 9 6 16 3 15 10 4 5
2 7 13 12 9 16 6 3 8 1 11 14 15 10 4 5
2 7 13 12 11 14 8 1 16 9 3 6 5 4 10 15
2 7 13 12 14 11 1 8 3 6 16 9 15 10 4 5
2 7 13 12 16 9 3 6 11 14 8 1 5 4 10 15
2 7 14 11 8 10 3 13 9 5 16 4 15 12 1 6
2 7 14 11 9 16 5 4 15 10 3 6 8 1 12 13
2 7 14 11 12 13 8 1 15 10 3 6 5 4 9 16
2 7 14 11 13 10 3 8 4 5 16 9 15 12 1 6
2 7 14 11 13 12 1 8 3 6 15 10 16 9 4 5
2 7 14 11 16 9 4 5 3 6 15 10 13 12 1 8
2 7 16 9 11 14 5 4 13 12 3 6 8 1 10 15
2 7 16 9 12 13 6 3 5 4 11 14 15 10 1 8
2 7 16 9 13 12 3 6 11 14 5 4 8 1 10 15
2 7 16 9 14 11 4 5 3 6 13 12 15 10 1 8
2 8 9 15 11 13 4 6 7 1 16 10 14 12 5 3
2 8 9 15 11 13 4 6 16 10 7 1 5 3 14 12
2 8 9 15 13 11 6 4 7 1 16 10 12 14 3 5
2 8 9 15 13 11 6 4 16 10 7 1 3 5 12 14
2 8 9 15 16 11 6 1 13 10 7 4 3 5 12 14
2 8 9 15 16 13 4 1 11 10 7 6 5 3 14 12
2 8 11 13 9 15 4 6 7 1 14 12 16 10 5 3
2 8 11 13 9 15 4 6 16 10 5 3 7 1 14 12
2 8 11 13 10 16 5 3 7 1 12 14 15 9 6 4
2 8 11 13 10 16 5 3 15 9 4 6 7 1 14 12
2 8 11 13 14 12 1 7 3 5 16 10 15 9 6 4
2 8 11 13 15 9 6 4 5 3 16 10 12 14 1 7
2 8 11 13 15 9 6 4 14 12 7 1 3 5 10 16
2 8 13 11 9 15 6 4 7 1 12 14 16 10 3 5
2 8 13 11 9 15 6 4 16 10 3 5 7 1 12 14
2 8 13 11 15 9 4 6 3 5 16 10 14 12 1 7
2 8 13 11 15 9 4 6 12 14 7 1 5 3 10 16
2 8 15 9 11 12 5 6 14 13 4 3 7 1 10 16
2 8 15 9 11 13 6 4 5 3 12 14 16 10 1 7
2 8 15 9 11 13 6 4 14 12 3 5 7 1 10 16
2 8 15 9 13 11 4 6 3 5 14 12 16 10 1 7
2 8 15 9 13 11 4 6 12 14 5 3 7 1 10 16
2 8 15 9 14 12 5 3 11 13 4 6 7 1 10 16
2 9 7 16 15 8 10 1 12 3 13 6 5 14 4 11
2 9 7 16 15 8 10 1 14 5 11 4 3 12 6 13
2 9 7 16 15 14 4 1 6 3 13 12 11 8 10 5
2 9 8 15 11 7 10 6 16 4 13 1 5 14 3 12
2 9 8 15 11 16 1 6 7 4 13 10 14 5 12 3
2 9 8 15 13 7 10 4 16 6 11 1 3 12 5 14
2 9 8 15 13 16 1 4 7 6 11 10 12 3 14 5
2 9 8 15 14 16 3 1 7 5 10 12 11 4 13 6
2 9 8 15 16 7 10 1 11 4 13 6 5 14 3 12
2 9 8 15 16 7 10 1 13 6 11 4 3 12 5 14
2 9 8 15 16 14 1 3 5 7 12 10 11 4 13 6
2 9 15 8 16 7 1 10 3 12 14 5 13 6 4 11
2 9 15 8 16 7 1 10 5 14 12 3 11 4 6 13
2 9 16 7 12 8 1 13 5 11 14 4 15 6 3 10
2 9 16 7 13 8 1 12 4 11 14 5 15 6 3 10
2 9 16 7 15 5 4 10 6 12 13 3 11 8 1 14
2 9 16 7 15 6 3 10 4 11 14 5 13 8 1 12
2 9 16 7 15 8 1 10 3 12 13 6 14 5 4 11
2 9 16 7 15 8 1 10 5 14 11 4 12 3 6 13
2 10 7 15 11 16 1 6 8 5 12 9 13 3 14 4
2 10 15 7 13 11 6 4 3 5 12 14 16 8 1 9
2 10 15 7 16 11 6 1 3 8 9 14 13 5 4 12
2 11 5 16 13 8 10 3 12 1 15 6 7 14 4 9
2 11 5 16 14 7 9 4 15 6 12 1 3 10 8 13
2 11 5 16 14 9 7 4 15 8 10 1 3 6 12 13
2 11 5 16 15 10 8 1 14 7 9 4 3 6 12 13
2 11 7 14 12 13 1 8 5 4 16 9 15 6 10 3
2 11 7 14 13 8 12 1 16 5 9 4 3 10 6 15
2 11 7 14 16 5 9 4 13 8 12 1 3 10 6 15
2 11 8 13 14 7 12 1 15 6 9 4 3 10 5 16
2 11 8 13 14 12 1 7 3 5 16 10 15 6 9 4
2 11 8 13 15 4 9 6 10 5 16 3 7 14 1 12
2 11 8 13 16 5 10 3 9 4 15 6 7 14 1 12
2 11 13 8 12 7 1 14 5 10 16 3 15 6 4 9
2 11 13 8 14 7 1 12 3 10 16 5 15 6 4 9
2 11 13 8 16 5 3 10 7 14 12 1 9 4 6 15
2 11 14 7 12 6 3 13 5 9 16 4 15 8 1 10
2 11 14 7 12 13 8 1 5 4 9 16 15 6 3 10
2 11 14 7 13 6 3 12 4 9 16 5 15 8 1 10
2 11 14 7 13 8 1 12 3 10 15 6 16 5 4 9
2 11 14 7 15 4 5 10 8 13 12 1 9 6 3 16
2 11 14 7 15 10 3 6 1 8 13 12 16 5 4 9
2 11 14 7 16 5 4 9 3 10 15 6 13 8 1 12
2 11 14 7 16 9 4 5 1 8 13 12 15 6 3 10
2 11 16 5 13 8 3 10 7 14 9 4 12 1 6 15
2 11 16 5 14 7 4 9 3 10 13 8 15 6 1 12
2 12 5 15 13 7 10 4 11 1 16 6 8 14 3 9
2 12 5 15 13 7 10 4 16 6 11 1 3 9 8 14
2 12 5 15 14 13 4 3 11 8 9 6 7 1 16 10
2 12 5 15 16 7 10 1 13 6 11 4 3 9 8 14
2 12 5 15 16 13 4 1 7 6 11 10 9 3 14 8
2 12 7 13 15 5 10 4 9 3 16 6 8 14 1 11
2 12 7 13 15 5 10 4 14 8 11 1 3 9 6 16
2 12 13 7 15 5 4 10 3 9 16 6 14 8 1 11
2 12 13 7 15 5 4 10 8 14 11 1 9 3 6 16
2 12 15 5 13 7 4 10 3 9 14 8 16 6 1 11
2 12 15 5 13 7 4 10 8 14 9 3 11 1 6 16
2 13 3 16 15 12 6 1 10 5 11 8 7 4 14 9
2 13 7 12 14 11 1 8 3 6 16 9 15 4 10 5
2 13 7 12 16 3 9 6 11 8 14 1 5 10 4 15
2 13 8 11 16 3 10 5 9 6 15 4 7 12 1 14
2 13 11 8 14 7 1 12 3 10 16 5 15 4 6 9
2 13 11 8 16 3 5 10 7 12 14 1 9 6 4 15
2 13 12 7 16 3 6 9 5 10 15 4 11 8 1 14
2 14 3 15 16 7 10 1 11 4 13 6 5 9 8 12
2 14 3 15 16 11 6 1 7 4 13 10 9 5 12 8
2 14 7 11 15 3 10 6 9 5 16 4 8 12 1 13
2 14 7 11 15 3 10 6 12 8 13 1 5 9 4 16
2 14 11 7 15 3 6 10 5 9 16 4 12 8 1 13
2 14 11 7 15 3 6 10 8 12 13 1 9 5 4 16
2 14 11 7 15 4 5 10 8 13 12 1 9 3 6 16
2 14 11 7 16 9 4 5 1 8 13 12 15 3 6 10
2 15 4 13 16 6 11 1 9 3 14 8 7 10 5 12
2 15 4 13 16 10 7 1 5 3 14 12 11 6 9 8
2 15 6 11 16 5 12 1 9 4 13 8 7 10 3 14
2 15 10 7 16 9 8 1 3 6 11 14 13 4 5 12
3 1 14 16 8 15 2 9 13 6 11 4 10 12 7 5
3 1 14 16 12 15 2 5 13 10 7 4 6 8 11 9
3 1 14 16 13 15 2 4 8 6 11 9 10 12 7 5
3 1 14 16 13 15 2 4 12 10 7 5 6 8 11 9
3 1 16 14 13 15 4 2 8 6 9 11 10 12 5 7
3 1 16 14 13 15 4 2 12 10 5 7 6 8 9 11
3 1 16 14 15 13 2 4 6 8 11 9 10 12 5 7
3 1 16 14 15 13 2 4 10 12 7 5 6 8 9 11
3 2 13 16 11 10 5 8 14 7 12 1 6 15 4 9
3 2 13 16 14 12 7 1 11 5 10 8 6 15 4 9
3 2 13 16 14 15 4 1 8 5 10 11 9 12 7 6
3 2 13 16 14 15 4 1 12 9 6 7 5 8 11 10
3 2 13 16 15 14 1 4 6 7 12 9 10 11 8 5
3 2 13 16 15 14 1 4 10 11 8 5 6 7 12 9
3 2 14 15 13 16 4 1 8 5 9 12 10 11 7 6
3 2 14 15 13 16 4 1 12 9 5 8 6 7 11 10
3 2 14 15 16 13 1 4 5 8 12 9 10 11 7 6
3 2 14 15 16 13 1 4 9 12 8 5 6 7 11 10
3 2 15 14 6 13 4 11 16 7 10 1 9 12 5 8
3 2 15 14 6 16 1 11 13 7 10 4 12 9 8 5
3 2 15 14 10 13 4 7 16 11 6 1 5 8 9 12
3 2 15 14 10 16 1 7 13 11 6 4 8 5 12 9
3 2 15 14 12 16 5 1 13 9 4 8 6 7 10 11
3 2 15 14 13 16 1 4 6 7 10 11 12 9 8 5
3 2 15 14 13 16 1 4 10 11 6 7 8 5 12 9
3 2 15 14 16 12 1 5 9 13 8 4 6 7 10 11
3 2 15 14 16 13 4 1 6 7 10 11 9 12 5 8
3 2 15 14 16 13 4 1 10 11 6 7 5 8 9 12
3 2 16 13 7 12 6 9 14 5 11 4 10 15 1 8
3 2 16 13 8 15 1 10 9 6 12 7 14 11 5 4
3 2 16 13 10 15 1 8 7 6 12 9 14 11 5 4
3 2 16 13 11 10 8 5 14 7 9 4 6 15 1 12
3 2 16 13 14 9 7 4 11 8 10 5 6 15 1 12
3 2 16 13 14 11 5 4 7 6 12 9 10 15 1 8
3 2 16 13 14 15 1 4 5 8 10 11 12 9 7 6
3 2 16 13 14 15 1 4 9 12 6 7 8 5 11 10
3 2 16 13 15 14 4 1 6 7 9 12 10 11 5 8
3 2 16 13 15 14 4 1 10 11 5 8 6 7 9 12
3 4 13 14 6 16 1 11 15 9 8 2 10 5 12 7
3 4 13 14 15 16 1 2 6 9 8 11 10 5 12 7
3 4 14 13 15 16 2 1 6 9 7 12 10 5 11 8
3 5 10 16 12 14 1 7 13 11 8 2 6 4 15 9
3 5 10 16 14 12 7 1 8 2 13 11 9 15 4 6
3 5 12 14 6 10 7 11 16 4 13 1 9 15 2 8
3 5 12 14 6 11 8 9 15 2 13 4 10 16 1 7
3 5 12 14 6 16 1 11 15 9 8 2 10 4 13 7
3 5 12 14 8 9 6 11 13 4 15 2 10 16 1 7
3 5 12 14 10 16 1 7 13 11 6 4 8 2 15 9
3 5 12 14 13 16 1 4 10 11 6 7 8 2 15 9
3 5 12 14 15 16 1 2 6 9 8 11 10 4 13 7
3 5 12 14 16 10 7 1 6 4 13 11 9 15 2 8
3 5 14 12 10 16 7 1 8 2 9 15 13 11 4 6
3 5 14 12 10 16 7 1 15 9 2 8 6 4 11 13
3 5 14 12 16 10 1 7 2 8 15 9 13 11 4 6
3 5 14 12 16 10 1 7 9 15 8 2 6 4 11 13
3 5 16 10 12 14 7 1 6 4 9 15 13 11 2 8
3 5 16 10 12 14 7 1 13 11 2 8 6 4 9 15
3 5 16 10 14 12 1 7 2 8 13 11 15 9 4 6
3 5 16 10 14 12 1 7 9 15 6 4 8 2 11 13
3 6 9 16 12 13 2 7 14 11 8 1 5 4 15 10
3 6 9 16 13 12 7 2 8 1 14 11 10 15 4 5
3 6 12 13 8 11 5 10 9 2 16 7 14 15 1 4
3 6 12 13 9 16 2 7 14 11 5 4 8 1 15 10
3 6 12 13 10 11 5 8 7 2 16 9 14 15 1 4
3 6 12 13 16 9 7 2 5 4 14 11 10 15 1 8
3 6 13 12 8 10 1 15 9 7 16 2 14 11 4 5
3 6 13 12 9 16 7 2 8 1 10 15 14 11 4 5
3 6 13 12 10 15 8 1 16 9 2 7 5 4 11 14
3 6 13 12 15 10 1 8 2 7 16 9 14 11 4 5
3 6 13 12 16 9 2 7 10 15 8 1 5 4 11 14
3 6 15 10 9 16 5 4 14 11 2 7 8 1 12 13
3 6 15 10 12 8 1 13 5 9 16 4 14 11 2 7
3 6 15 10 12 13 8 1 14 11 2 7 5 4 9 16
3 6 15 10 13 8 1 12 4 9 16 5 14 11 2 7
3 6 15 10 13 12 1 8 2 7 14 11 16 9 4 5
3 6 15 10 14 7 2 11 4 9 16 5 13 12 1 8
3 6 15 10 16 9 4 5 2 7 14 11 13 12 1 8
3 6 15 10 16 11 2 5 1 8 13 12 14 9 4 7
3 6 16 9 10 15 5 4 13 12 2 7 8 1 11 14
3 6 16 9 12 13 7 2 5 4 10 15 14 11 1 8
3 6 16 9 13 12 2 7 10 15 5 4 8 1 11 14
3 6 16 9 15 10 4 5 2 7 13 12 14 11 1 8
3 7 10 14 12 16 5 1 6 2 11 15 13 9 8 4
3 7 10 14 12 16 5 1 13 9 4 8 6 2 15 11
3 7 10 14 16 12 1 5 2 6 15 11 13 9 8 4
3 7 10 14 16 12 1 5 9 13 8 4 6 2 15 11
3 7 14 10 9 12 5 8 16 13 4 1 6 2 11 15
3 7 14 10 16 12 5 1 2 6 11 15 13 9 4 8
3 7 14 10 16 12 5 1 9 13 4 8 6 2 11 15
3 8 9 14 10 13 4 7 16 11 6 1 5 2 15 12
3 8 9 14 13 10 7 4 6 1 16 11 12 15 2 5
3 8 9 14 13 15 4 2 12 10 5 7 6 1 16 11
3 8 9 14 15 13 2 4 10 12 7 5 6 1 16 11
3 8 9 14 16 13 4 1 10 11 6 7 5 2 15 12
3 8 10 13 9 14 4 7 16 11 5 2 6 1 15 12
3 8 10 13 14 9 7 4 5 2 16 11 12 15 1 6
3 8 13 10 9 14 7 4 6 1 12 15 16 11 2 5
3 8 13 10 9 14 7 4 16 11 2 5 6 1 12 15
3 8 13 10 14 9 4 7 2 5 16 11 15 12 1 6
3 8 13 10 14 9 4 7 12 15 6 1 5 2 11 16
3 8 13 10 14 11 2 7 1 6 15 12 16 9 4 5
3 8 13 10 16 9 4 5 1 6 15 12 14 11 2 7
3 8 14 9 10 13 7 4 5 2 12 15 16 11 1 6
3 8 14 9 10 13 7 4 15 12 2 5 6 1 11 16
3 8 14 9 13 10 4 7 2 5 15 12 16 11 1 6
3 8 14 9 13 10 4 7 12 15 5 2 6 1 11 16
3 9 6 16 14 8 11 1 12 2 13 7 5 15 4 10
3 9 8 14 10 6 11 7 16 4 13 1 5 15 2 12
3 9 8 14 10 7 12 5 15 2 13 4 6 16 1 11
3 9 8 14 12 5 10 7 13 4 15 2 6 16 1 11
3 9 8 14 12 16 5 1 6 2 11 15 13 7 10 4
3 9 8 14 13 16 1 4 6 7 10 11 12 2 15 5
3 9 8 14 16 6 11 1 10 4 13 7 5 15 2 12
3 9 8 14 16 12 1 5 2 6 15 11 13 7 10 4
3 9 14 8 16 6 1 11 2 12 15 5 13 7 4 10
3 9 14 8 16 6 1 11 5 15 12 2 10 4 7 13
3 9 16 6 10 8 1 15 7 13 12 2 14 4 5 11
3 9 16 6 14 4 5 11 7 13 12 2 10 8 1 15
3 9 16 6 14 8 1 11 2 12 13 7 15 5 4 10
3 9 16 6 14 8 1 11 5 15 10 4 12 2 7 13
3 9 16 6 15 8 1 10 2 13 12 7 14 4 5 11
3 10 5 16 13 8 11 2 12 1 14 7 6 15 4 9
3 10 7 14 13 4 9 8 12 5 16 1 6 15 2 11
3 10 8 13 16 5 11 2 9 4 14 7 6 15 1 12
3 10 13 8 12 6 1 15 5 11 16 2 14 7 4 9
3 10 13 8 15 6 1 12 2 11 16 5 14 7 4 9
3 10 13 8 16 5 2 11 6 15 12 1 9 4 7 14
3 10 15 6 13 8 1 12 2 11 14 7 16 5 4 9
3 10 15 6 16 5 4 9 2 11 14 7 13 8 1 12
3 10 15 6 16 7 2 9 1 12 13 8 14 5 4 11
3 10 16 5 13 8 2 11 6 15 9 4 12 1 7 14
3 10 16 5 15 6 4 9 2 11 13 8 14 7 1 12
3 11 14 6 13 10 7 4 2 5 12 15 16 8 1 9
3 11 14 6 16 10 7 1 2 8 9 15 13 5 4 12
3 12 5 14 13 6 11 4 10 1 16 7 8 15 2 9
3 12 5 14 13 15 4 2 8 6 9 11 10 1 16 7
3 12 5 14 15 8 9 2 6 1 16 11 10 13 4 7
3 12 5 14 15 13 2 4 6 8 11 9 10 1 16 7
3 12 5 14 16 13 4 1 6 7 10 11 9 2 15 8
3 12 6 13 14 5 11 4 9 2 16 7 8 15 1 10
3 12 13 6 14 5 4 11 2 9 16 7 15 8 1 10
3 12 13 6 14 5 4 11 8 15 10 1 9 2 7 16
3 12 13 6 14 7 2 11 1 10 15 8 16 5 4 9
3 12 13 6 16 5 4 9 1 10 15 8 14 7 2 11
3 12 14 5 13 6 4 11 2 9 15 8 16 7 1 10
3 12 14 5 13 6 4 11 8 15 9 2 10 1 7 16
3 13 2 16 14 12 7 1 11 5 10 8 6 4 15 9
3 13 4 14 15 8 9 2 6 1 16 11 10 12 5 7
3 13 6 12 15 10 1 8 2 7 16 9 14 4 11 5
3 13 6 12 16 2 9 7 10 8 15 1 5 11 4 14
3 13 8 10 14 11 2 7 1 6 15 12 16 4 9 5
3 13 8 10 16 2 11 5 9 7 14 4 6 12 1 15
3 13 10 8 15 6 1 12 2 11 16 5 14 4 7 9
3 13 10 8 16 2 5 11 6 12 15 1 9 7 4 14
3 13 12 6 14 7 2 11 1 10 15 8 16 4 5 9
3 13 12 6 15 4 5 10 2 9 16 7 14 8 1 11
3 13 12 6 16 2 7 9 5 11 14 4 10 8 1 15
3 14 5 12 15 2 9 8 10 7 16 1 6 11 4 13
3 14 7 10 16 4 13 1 9 5 12 8 6 11 2 15
3 14 7 10 16 11 6 1 2 5 12 15 13 4 9 8
3 14 8 9 15 2 12 5 10 7 13 4 6 11 1 16
3 14 9 8 15 2 5 12 6 11 16 1 10 7 4 13
3 14 11 6 16 9 8 1 2 7 10 15 13 4 5 12
3 14 12 5 15 2 8 9 6 11 13 4 10 7 1 16
3 15 2 14 16 6 11 1 10 4 13 7 5 9 8 12
3 15 2 14 16 10 7 1 6 4 13 11 9 5 12 8
4 1 13 16 14 15 3 2 7 6 10 11 9 12 8 5
4 1 13 16 14 15 3 2 11 10 6 7 5 8 12 9
4 1 13 16 15 14 2 3 6 7 11 10 9 12 8 5
4 1 13 16 15 14 2 3 10 11 7 6 5 8 12 9
4 1 14 15 12 9 6 7 13 8 11 2 5 16 3 10
4 1 14 15 13 11 8 2 12 6 9 7 5 16 3 10
4 1 14 15 13 16 3 2 7 6 9 12 10 11 8 5
4 1 14 15 13 16 3 2 11 10 5 8 6 7 12 9
4 1 14 15 16 13 2 3 5 8 11 10 9 12 7 6
4 1 14 15 16 13 2 3 9 12 7 6 5 8 11 10
4 1 15 14 8 11 5 10 13 6 12 3 9 16 2 7
4 1 15 14 12 9 7 6 13 8 10 3 5 16 2 11
4 1 15 14 13 10 8 3 12 7 9 6 5 16 2 11
4 1 15 14 13 12 6 3 8 5 11 10 9 16 2 7
4 1 15 14 13 16 2 3 6 7 9 12 11 10 8 5
4 1 15 14 13 16 2 3 10 11 5 8 7 6 12 9
4 1 15 14 16 13 3 2 5 8 10 11 9 12 6 7
4 1 15 14 16 13 3 2 9 12 6 7 5 8 10 11
4 1 16 13 5 14 3 12 15 8 9 2 10 11 6 7
4 1 16 13 5 15 2 12 14 8 9 3 11 10 7 6
4 1 16 13 6 12 5 11 15 7 10 2 9 14 3 8
4 1 16 13 9 14 3 8 15 12 5 2 6 7 10 11
4 1 16 13 9 15 2 8 14 12 5 3 7 6 11 10
4 1 16 13 11 15 6 2 14 10 3 7 5 8 9 12
4 1 16 13 14 15 2 3 5 8 9 12 11 10 7 6
4 1 16 13 14 15 2 3 9 12 5 8 7 6 11 10
4 1 16 13 15 11 2 6 10 14 7 3 5 8 9 12
4 1 16 13 15 12 5 2 6 7 10 11 9 14 3 8
4 1 16 13 15 14 3 2 5 8 9 12 10 11 6 7
4 1 16 13 15 14 3 2 9 12 5 8 6 7 10 11
4 2 13 15 5 14 3 12 16 7 10 1 9 11 8 6
4 2 13 15 9 14 3 8 16 11 6 1 5 7 12 10
4 2 13 15 16 14 3 1 5 7 10 12 9 11 8 6
4 2 13 15 16 14 3 1 9 11 6 8 5 7 12 10
4 2 15 13 5 16 1 12 14 9 8 3 11 7 10 6
4 2 15 13 7 16 1 10 14 11 6 3 9 5 12 8
4 2 15 13 14 16 1 3 5 9 8 12 11 7 10 6
4 2 15 13 14 16 1 3 7 11 6 10 9 5 12 8
4 3 13 14 16 15 1 2 5 10 8 11 9 6 12 7
4 3 14 13 5 15 2 12 16 10 7 1 9 6 11 8
4 3 14 13 6 10 7 11 15 5 12 2 9 16 1 8
4 3 14 13 10 16 7 1 15 9 2 8 5 6 11 12
4 3 14 13 15 10 7 2 6 5 12 11 9 16 1 8
4 3 14 13 16 10 1 7 9 15 8 2 5 6 11 12
4 3 14 13 16 15 2 1 5 10 7 12 9 6 11 8
4 5 10 15 11 14 1 8 13 12 7 2 6 3 16 9
4 5 10 15 14 11 8 1 7 2 13 12 9 16 3 6
4 5 11 14 10 15 1 8 13 12 6 3 7 2 16 9
4 5 11 14 15 10 8 1 6 3 13 12 9 16 2 7
4 5 12 13 7 16 1 10 14 11 6 3 9 2 15 8
4 5 12 13 14 16 1 3 7 11 6 10 9 2 15 8
4 5 14 11 7 9 2 16 10 8 15 1 13 12 3 6
4 5 14 11 7 16 9 2 10 1 8 15 13 12 3 6
4 5 14 11 9 16 7 2 15 10 1 8 6 3 12 13
4 5 14 11 10 8 1 15 7 9 16 2 13 12 3 6
4 5 14 11 10 15 8 1 7 2 9 16 13 12 3 6
4 5 14 11 15 8 1 10 2 9 16 7 13 12 3 6
4 5 14 11 15 10 1 8 9 16 7 2 6 3 12 13
4 5 14 11 16 9 2 7 1 8 15 10 13 12 3 6
4 5 15 10 6 9 3 16 11 8 14 1 13 12 2 7
4 5 15 10 9 16 6 3 14 11 1 8 7 2 12 13
4 5 15 10 11 14 8 1 6 3 9 16 13 12 2 7
4 5 15 10 14 11 1 8 9 16 6 3 7 2 12 13
4 5 15 10 16 9 3 6 1 8 14 11 13 12 2 7
4 5 16 9 6 15 10 3 11 2 7 14 13 12 1 8
4 5 16 9 10 15 6 3 13 12 1 8 7 2 11 14
4 5 16 9 11 7 2 14 6 10 15 3 13 12 1 8
4 5 16 9 11 14 7 2 13 12 1 8 6 3 10 15
4 5 16 9 13 8 1 12 3 10 15 6 14 11 2 7
4 5 16 9 13 10 3 8 2 7 14 11 15 12 1 6
4 5 16 9 14 7 2 11 3 10 15 6 13 12 1 8
4 5 16 9 14 11 2 7 1 8 13 12 15 10 3 6
4 5 16 9 15 10 3 6 1 8 13 12 14 11 2 7
4 6 9 15 11 13 2 8 14 12 7 1 5 3 16 10
4 6 9 15 13 11 8 2 7 1 14 12 10 16 3 5
4 6 9 15 14 12 1 7 11 13 8 2 5 3 16 10
4 6 11 13 9 15 2 8 14 12 5 3 7 1 16 10
4 6 11 13 10 16 7 1 15 9 2 8 5 3 14 12
4 6 11 13 14 15 2 3 9 12 5 8 7 1 16 10
4 6 11 13 15 9 8 2 5 3 14 12 10 16 1 7
4 6 11 13 16 10 1 7 9 15 8 2 5 3 14 12
4 6 11 13 16 15 2 1 5 10 7 12 9 3 14 8
4 6 13 11 9 15 8 2 7 1 10 16 14 12 3 5
4 6 13 11 9 15 8 2 16 10 1 7 5 3 12 14
4 6 13 11 15 9 2 8 1 7 16 10 14 12 3 5
4 6 13 11 15 9 2 8 10 16 7 1 5 3 12 14
4 6 15 9 11 13 8 2 5 3 10 16 14 12 1 7
4 6 15 9 11 13 8 2 14 12 1 7 5 3 10 16
4 6 15 9 13 11 2 8 1 7 14 12 16 10 3 5
4 6 15 9 13 11 2 8 10 16 5 3 7 1 12 14
4 6 15 9 14 12 7 1 3 5 10 16 13 11 2 8
4 6 15 9 14 12 7 1 11 13 2 8 5 3 10 16
4 6 15 9 16 10 5 3 1 7 12 14 13 11 2 8
4 7 9 14 10 13 3 8 15 12 6 1 5 2 16 11
4 7 9 14 13 10 8 3 6 1 15 12 11 16 2 5
4 7 10 13 9 14 3 8 15 12 5 2 6 1 16 11
4 7 10 13 14 9 8 3 5 2 15 12 11 16 1 6
4 7 10 13 14 16 1 3 5 9 8 12 11 2 15 6
4 7 10 13 15 14 3 2 9 12 5 8 6 1 16 11
4 7 13 10 9 14 8 3 6 1 11 16 15 12 2 5
4 7 13 10 9 14 8 3 16 11 1 6 5 2 12 15
4 7 13 10 14 9 3 8 1 6 16 11 15 12 2 5
4 7 13 10 14 9 3 8 11 16 6 1 5 2 12 15
4 7 14 9 10 13 8 3 5 2 11 16 15 12 1 6
4 7 14 9 10 13 8 3 15 12 1 6 5 2 11 16
4 7 14 9 12 6 1 15 5 11 16 2 13 10 3 8
4 7 14 9 13 10 3 8 1 6 15 12 16 11 2 5
4 7 14 9 13 10 3 8 11 16 5 2 6 1 12 15
4 7 14 9 15 6 1 12 2 11 16 5 13 10 3 8
4 8 9 13 11 15 6 2 14 10 3 7 5 1 16 12
4 8 9 13 15 11 2 6 10 14 7 3 5 1 16 12
4 8 13 9 10 11 6 7 15 14 3 2 5 1 12 16
4 8 13 9 15 11 6 2 1 5 12 16 14 10 3 7
4 8 13 9 15 11 6 2 10 14 3 7 5 1 12 16
4 9 6 15 11 8 13 2 14 1 12 7 5 16 3 10
4 9 6 15 14 7 12 1 11 2 13 8 5 16 3 10
4 9 7 14 15 6 12 1 10 3 13 8 5 16 2 11
4 9 8 13 10 7 14 3 15 2 11 6 5 16 1 12
4 9 8 13 14 3 10 7 11 6 15 2 5 16 1 12
4 9 14 7 11 5 2 16 6 12 15 1 13 8 3 10
4 9 14 7 15 6 1 12 5 16 11 2 10 3 8 13
4 9 14 7 16 5 2 11 1 12 15 6 13 8 3 10
4 9 15 6 10 5 3 16 7 12 14 1 13 8 2 11
4 9 15 6 14 7 1 12 5 16 10 3 11 2 8 13
4 9 15 6 16 5 3 10 1 12 14 7 13 8 2 11
4 9 16 5 11 8 1 14 6 15 10 3 13 2 7 12
4 9 16 5 13 6 3 12 2 11 14 7 15 8 1 10
4 9 16 5 14 7 2 11 1 12 13 8 15 6 3 10
4 9 16 5 14 8 1 11 3 15 10 6 13 2 7 12
4 9 16 5 15 6 3 10 1 12 13 8 14 7 2 11
4 10 5 15 13 7 12 2 11 1 14 8 6 16 3 9
4 10 7 13 14 8 9 3 5 1 16 12 11 15 2 6
4 10 7 13 14 15 2 3 5 8 9 12 11 1 16 6
4 10 7 13 15 5 12 2 9 3 14 8 6 16 1 11
4 10 13 7 15 5 2 12 1 11 16 6 14 8 3 9
4 10 13 7 15 5 2 12 6 16 11 1 9 3 8 14
4 10 15 5 13 3 6 12 8 14 11 1 9 7 2 16
4 10 15 5 13 7 2 12 1 11 14 8 16 6 3 9
4 10 15 5 13 7 2 12 6 16 9 3 11 1 8 14
4 10 15 5 16 7 2 9 1 14 11 8 13 3 6 12
4 11 5 14 13 6 12 3 10 1 15 8 7 16 2 9
4 11 6 13 14 5 12 3 9 2 15 8 7 16 1 10
4 11 6 13 15 2 9 8 10 7 16 1 5 14 3 12
4 11 6 13 15 14 3 2 5 8 9 12 10 1 16 7
4 11 6 13 16 7 10 1 5 2 15 12 9 14 3 8
4 11 13 6 14 5 3 12 1 10 16 7 15 8 2 9
4 11 13 6 14 5 3 12 7 16 10 1 9 2 8 15
4 11 14 5 13 6 3 12 1 10 15 8 16 7 2 9
4 11 14 5 13 6 3 12 7 16 9 2 10 1 8 15
4 11 14 5 15 2 7 10 6 13 12 3 9 8 1 16
4 12 5 13 14 6 11 3 7 1 16 10 9 15 2 8
4 12 13 5 14 9 8 3 1 6 11 16 15 7 2 10
4 12 13 5 15 9 8 2 1 7 10 16 14 6 3 11
4 13 2 15 16 6 11 1 9 3 14 8 5 12 7 10
4 13 2 15 16 10 7 1 5 3 14 12 9 8 11 6
4 13 6 11 16 1 10 7 9 8 15 2 5 12 3 14
4 13 7 10 16 1 11 6 9 8 14 3 5 12 2 15
4 13 8 9 15 3 14 2 10 6 11 7 5 12 1 16
4 13 8 9 15 12 5 2 1 6 11 16 14 3 10 7
4 13 10 7 16 1 6 11 5 12 15 2 9 8 3 14
4 13 11 6 16 1 7 10 5 12 14 3 9 8 2 15
4 13 12 5 14 11 6 3 1 8 9 16 15 2 7 10
4 13 12 5 15 10 7 2 1 8 9 16 14 3 6 11
4 14 3 13 15 2 9 8 10 7 16 1 5 11 6 12
4 14 3 13 15 12 5 2 6 7 10 11 9 1 16 8
4 14 3 13 16 7 10 1 5 2 15 12 9 11 6 8
4 14 5 11 15 1 10 8 9 7 16 2 6 12 3 13
4 14 5 11 15 8 1 10 2 9 16 7 13 3 12 6
4 14 5 11 16 9 2 7 1 8 15 10 13 3 12 6
4 14 7 9 15 1 12 6 10 8 13 3 5 11 2 16
4 14 7 9 15 6 1 12 2 11 16 5 13 3 10 8
4 14 9 7 15 1 6 12 5 11 16 2 10 8 3 13
4 14 9 7 16 5 2 11 1 12 15 6 13 3 8 10
4 14 11 5 15 1 8 10 6 12 13 3 9 7 2 16
4 14 11 5 16 3 6 9 1 10 15 8 13 7 2 12
4 15 5 10 16 9 3 6 1 8 14 11 13 2 12 7
4 15 6 9 16 10 5 3 1 7 12 14 13 2 11 8
4 15 9 6 16 5 3 10 1 12 14 7 13 2 8 11
5 1 16 12 10 14 7 3 8 4 9 13 11 15 2 6
5 1 16 12 14 10 3 7 4 8 13 9 11 15 2 6
5 2 15 12 3 13 4 14 16 8 9 1 10 11 6 7
5 2 15 12 4 11 6 13 16 7 10 1 9 14 3 8
5 2 15 12 4 13 8 9 14 3 10 7 11 16 1 6
5 2 15 12 8 9 4 13 10 7 14 3 11 16 1 6
5 2 15 12 8 16 9 1 11 3 6 14 10 13 4 7
5 2 15 12 10 16 1 7 11 13 4 6 8 3 14 9
5 2 15 12 11 16 1 6 10 13 4 7 8 3 14 9
5 2 15 12 16 8 1 9 3 11 14 6 10 13 4 7
5 2 15 12 16 11 6 1 4 7 10 13 9 14 3 8
5 2 15 12 16 13 4 1 3 8 9 14 10 11 6 7
5 2 16 11 4 15 1 14 13 10 8 3 12 7 9 6
5 2 16 11 12 15 1 6 9 14 4 7 8 3 13 10
5 2 16 11 14 15 1 4 3 10 8 13 12 7 9 6
5 2 16 11 15 12 6 1 4 7 9 14 10 13 3 8
5 3 14 12 4 10 7 13 16 6 11 1 9 15 2 8
5 3 14 12 8 16 9 1 10 2 7 15 11 13 4 6
5 3 14 12 10 16 1 7 11 13 4 6 8 2 15 9
5 3 14 12 11 16 1 6 10 13 4 7 8 2 15 9
5 3 14 12 16 8 1 9 2 10 15 7 11 13 4 6
5 3 14 12 16 10 7 1 4 6 11 13 9 15 2 8
5 3 16 10 4 14 1 15 13 11 8 2 12 6 9 7
5 3 16 10 6 9 4 15 11 8 13 2 12 14 1 7
5 3 16 10 11 13 8 2 6 4 9 15 12 14 1 7
5 3 16 10 12 14 1 7 9 15 4 6 8 2 13 11
5 3 16 10 14 12 7 1 4 6 9 15 11 13 2 8
5 3 16 10 15 9 4 6 2 8 13 11 12 14 1 7
5 3 16 10 15 14 1 4 2 11 8 13 12 6 9 7
5 4 13 12 10 7 2 15 8 9 16 1 11 14 3 6
5 4 13 12 11 6 3 14 8 9 16 1 10 15 2 7
5 4 14 11 9 16 2 7 12 13 3 6 8 1 15 10
5 4 14 11 16 9 7 2 3 6 12 13 10 15 1 8
5 4 14 11 16 13 3 2 1 8 10 15 12 9 7 6
5 4 15 10 9 16 3 6 12 13 2 7 8 1 14 11
5 4 15 10 16 9 6 3 2 7 12 13 11 14 1 8
5 4 16 9 10 15 3 6 11 14 2 7 8 1 13 12
5 4 16 9 11 14 2 7 10 15 3 6 8 1 13 12
5 4 16 9 14 11 7 2 3 6 10 15 12 13 1 8
5 4 16 9 15 10 6 3 2 7 11 14 12 13 1 8
5 6 11 12 16 9 8 1 3 4 13 14 10 15 2 7
5 8 10 11 13 16 2 3 4 9 7 14 12 1 15 6
5 8 10 11 16 9 7 2 1 4 14 15 12 13 3 6
5 8 11 10 13 16 3 2 4 9 6 15 12 1 14 7
5 9 12 8 16 4 1 13 2 14 15 3 11 7 6 10
5 9 12 8 16 4 1 13 3 15 14 2 10 6 7 11
5 10 8 11 14 7 9 4 3 2 16 13 12 15 1 6
5 10 8 11 15 14 4 1 2 7 9 16 12 3 13 6
5 10 11 8 14 4 1 15 3 13 16 2 12 7 6 9
5 10 11 8 15 4 1 14 2 13 16 3 12 7 6 9
5 10 11 8 16 3 2 13 4 15 14 1 9 6 7 12
5 11 6 12 16 13 4 1 3 8 9 14 10 2 15 7
5 11 8 10 15 6 9 4 2 3 16 13 12 14 1 7
5 11 10 8 14 4 1 15 3 13 16 2 12 6 7 9
5 11 10 8 15 4 1 14 2 13 16 3 12 6 7 9
5 11 10 8 16 2 3 13 4 14 15 1 9 7 6 12
5 12 9 8 14 3 2 15 4 13 16 1 11 6 7 10
5 12 9 8 15 2 3 14 4 13 16 1 10 7 6 11
5 13 4 12 16 8 1 9 2 10 15 7 11 3 14 6
5 13 4 12 16 8 1 9 3 11 14 6 10 2 15 7
5 14 3 12 16 11 6 1 4 7 10 13 9 2 15 8
5 14 4 11 15 10 8 1 2 3 13 16 12 7 9 6
5 15 2 12 16 9 8 1 3 4 13 14 10 6 11 7
5 15 2 12 16 10 7 1 4 6 11 13 9 3 14 8
6 1 15 12 11 16 2 5 10 13 3 8 7 4 14 9
6 1 15 12 16 11 5 2 3 8 10 13 9 14 4 7
6 1 16 11 3 12 5 14 15 8 9 2 10 13 4 7
6 1 16 11 7 15 10 2 12 4 5 13 9 14 3 8
6 1 16 11 9 15 2 8 12 14 3 5 7 4 13 10
6 1 16 11 12 15 2 5 9 14 3 8 7 4 13 10
6 1 16 11 15 7 2 10 4 12 13 5 9 14 3 8
6 1 16 11 15 12 5 2 3 8 9 14 10 13 4 7
6 2 15 11 7 16 1 10 12 13 4 5 9 3 14 8
6 2 15 11 12 16 1 5 7 13 4 10 9 3 14 8
6 3 13 12 10 15 1 8 11 14 4 5 7 2 16 9
6 3 13 12 15 10 8 1 4 5 11 14 9 16 2 7
6 3 14 11 4 13 12 5 15 2 7 10 9 16 1 8
6 3 14 11 7 16 1 10 12 13 4 5 9 2 15 8
6 3 14 11 12 5 4 13 7 10 15 2 9 16 1 8
6 3 14 11 12 16 1 5 7 13 4 10 9 2 15 8
6 3 15 10 4 9 5 16 13 8 12 1 11 14 2 7
6 3 15 10 9 16 4 5 12 13 1 8 7 2 14 11
6 3 15 10 12 13 1 8 9 16 4 5 7 2 14 11
6 3 15 10 13 12 8 1 4 5 9 16 11 14 2 7
6 3 15 10 16 9 5 4 1 8 12 13 11 14 2 7
6 3 16 9 10 15 4 5 11 14 1 8 7 2 13 12
6 3 16 9 15 10 5 4 1 8 11 14 12 13 2 7
6 4 13 11 9 15 2 8 12 14 3 5 7 1 16 10
6 4 13 11 12 15 2 5 9 14 3 8 7 1 16 10
6 4 13 11 15 9 8 2 3 5 12 14 10 16 1 7
6 4 15 9 11 13 2 8 10 16 3 5 7 1 14 12
6 4 15 9 13 11 8 2 3 5 10 16 12 14 1 7
6 4 15 9 16 13 2 3 1 12 7 14 11 5 10 8
6 7 12 9 14 4 1 15 3 13 16 2 11 10 5 8
6 7 12 9 14 15 4 1 3 10 5 16 11 2 13 8
6 7 12 9 15 4 1 14 2 13 16 3 11 10 5 8
6 9 12 7 13 3 2 16 4 14 15 1 11 8 5 10
6 9 12 7 15 4 1 14 3 16 13 2 10 5 8 11
6 9 12 7 16 3 2 13 1 14 15 4 11 8 5 10
6 10 11 7 15 3 2 14 1 13 16 4 12 8 5 9
6 10 11 7 15 3 2 14 4 16 13 1 9 5 8 12
6 11 10 7 13 4 1 16 3 14 15 2 12 5 8 9
6 11 10 7 16 1 4 13 3 14 15 2 9 8 5 12
6 12 7 9 14 4 1 15 3 13 16 2 11 5 10 8
6 12 7 9 15 4 1 14 2 13 16 3 11 5 10 8
6 12 7 9 16 5 10 3 1 4 15 14 11 13 2 8
6 12 9 7 13 3 2 16 4 14 15 1 11 5 8 10
6 12 9 7 15 1 4 14 3 13 16 2 10 8 5 11
6 12 9 7 16 3 2 13 1 14 15 4 11 5 8 10
6 13 4 11 15 12 5 2 3 8 9 14 10 1 16 7
6 14 3 11 15 7 2 10 4 12 13 5 9 1 16 8
6 15 3 10 16 9 5 4 1 8 12 13 11 2 14 7
7 1 16 10 6 14 11 3 12 4 5 13 9 15 2 8
7 1 16 10 14 6 3 11 4 12 13 5 9 15 2 8
7 2 15 10 4 13 12 5 14 3 6 11 9 16 1 8
7 2 15 10 12 5 4 13 6 11 14 3 9 16 1 8
7 2 16 9 6 15 1 12 11 14 4 5 10 3 13 8
7 2 16 9 12 15 1 6 5 14 4 11 10 3 13 8
7 4 14 9 5 16 2 11 12 13 3 6 10 1 15 8
7 4 14 9 11 16 2 5 6 13 3 12 10 1 15 8
7 4 14 9 16 13 3 2 1 12 6 15 10 5 11 8
7 5 12 10 16 4 1 13 2 14 15 3 9 11 6 8
7 6 11 10 14 3 2 15 4 13 16 1 9 12 5 8
7 6 12 9 15 14 4 1 2 11 5 16 10 3 13 8
7 11 6 10 16 4 1 13 2 14 15 3 9 5 12 8
7 12 5 10 14 3 2 15 4 13 16 1 9 6 11 8
7 12 6 9 16 5 11 2 1 4 14 15 10 13 3 8
7 14 4 9 15 6 12 1 2 3 13 16 10 11 5 8


==> anc/verify_paper_c.py <==
"""
verify_paper_c.py — Complete Exact Verification Suite for Paper C:
"Mechanics and Balance of Magic Gems: Radial Vector Laws, Symmetric-Top Precession,
 Nested Core Inclusions, and Mirror-Twin Towers"

All exact polynomial, rational, and integer-hull assertions in Paper C are certified
by this script using Python's fractions.Fraction and exact integer arithmetic.
Writes results_paper_c.json.
"""
import os, sys, json
from fractions import Fraction
from math import gcd, sqrt, atan2, degrees
from collections import Counter, defaultdict
import itertools
import numpy as np
from scipy.spatial import ConvexHull
from scipy.optimize import linprog

HERE = os.path.dirname(os.path.abspath(__file__))
ANC_A = os.path.abspath(os.path.join(HERE, '..', '..', 'paper_A_gems', 'anc'))
sys.path.insert(0, ANC_A)
from gem_geometry import scaled_points, exact_hull, classify_points
from siamese_util import siamese

S880 = np.loadtxt(os.path.join(ANC_A, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
geom_data = json.load(open(os.path.join(ANC_A, 'results_geometry.json')))
dudeney_groups = geom_data['dudeney_group']
sym_data = json.load(open(os.path.join(ANC_A, 'symmetry_880.json')))

results = {}

# ==============================================================================
# SECTION 2: RADIAL VECTOR LAWS, THREE-RING DECOMPOSITION & PELL MINIMUM
# ==============================================================================
print("--- Verifying Section 2: Radial Vector Laws & Three-Ring Decomposition ---")

# 2.1 Order n=3 exact closed-form radial imbalance
# Lo Shu square: [[2,7,6],[9,5,1],[4,3,8]], z = s - 5
loshu = np.array([[2, 7, 6], [9, 5, 1], [4, 3, 8]], dtype=int)
X3 = np.array([[j - 1 for j in range(3)] for i in range(3)], dtype=int)
Y3 = np.array([[1 - i for j in range(3)] for i in range(3)], dtype=int)
Z3 = loshu - 5
R2_3 = X3**2 + Y3**2
mask3_1 = (R2_3 == 1)  # 4 edge midpoints (r = 1)
mask3_2 = (R2_3 == 2)  # 4 corners (r = sqrt(2))
d3_1 = (int(np.sum(Z3[mask3_1] * X3[mask3_1])), int(np.sum(Z3[mask3_1] * Y3[mask3_1])))
d3_2 = (int(np.sum(Z3[mask3_2] * X3[mask3_2])), int(np.sum(Z3[mask3_2] * Y3[mask3_2])))
assert d3_1[0] + d3_2[0] == 0 and d3_1[1] + d3_2[1] == 0
d3_norm2 = d3_1[0]**2 + d3_1[1]**2
assert d3_norm2 == 80, f"Expected ||d_1||^2 = 80 for Lo Shu, got {d3_norm2}"
# Because d3_1 = (-8, 4) has ||d3_1|| = sqrt(80) = 4*sqrt(5), and d3_2 = -d3_1 = (8, -4),
# for ANY radial profile (l_1, l_sqrt2), B_l(Lo Shu) = (l_1 / 1 - l_sqrt2 / sqrt(2)) d3_1,
# so ||B_l(S)|| = 4*sqrt(5) * |l_1 - l_sqrt2 / sqrt(2)|!
# For unit vectors (l_1 = l_sqrt2 = 1): ||B_unit(Lo Shu)|| = 4*sqrt(5)*(1 - 1/sqrt(2)) = 4*sqrt(5) - 2*sqrt(10) = 2.61971659...
b3_unit_exact = 4 * sqrt(5) - 2 * sqrt(10)
assert abs(b3_unit_exact - 2.6197165895) < 1e-9
print(f"n=3 Lo Shu: d_edge={d3_1}, d_corner={d3_2}, ||d_edge||=sqrt(80)=4*sqrt(5), ||B_unit|| = 4*sqrt(5) - 2*sqrt(10) = {b3_unit_exact:.6f}")

results['n3_radial'] = {
    'd_edge': d3_1,
    'd_corner': d3_2,
    'd_edge_norm_sq': d3_norm2,
    'B_unit_exact_formula': '4*sqrt(5) - 2*sqrt(10)',
    'B_unit_value': b3_unit_exact
}

# 2.2 Order n=4 Three-Ring Decomposition
X4 = np.array([[2*j - 3 for j in range(4)] for i in range(4)], dtype=int)
Y4 = np.array([[3 - 2*i for j in range(4)] for i in range(4)], dtype=int)
R2_4 = X4**2 + Y4**2
mask_in = (R2_4 == 2)
mask_mid = (R2_4 == 10)
mask_out = (R2_4 == 18)

r_in = sqrt(2) / 2
r_mid = sqrt(10) / 2
r_out = 3 * sqrt(2) / 2

unit2d_records = []
collinear_ratios = Counter()
collinear_by_group = Counter()
collinear_u_norms = []
axial_dout8_u_norms = []
max_dout_third_inf = 0
anti_parallel_count = 0
dmid_zero_squares = []
unit3d_m1_zero = 0
unit3d_absz_zero = 0

for k in range(880):
    S = S880[k]
    Z = 2 * S - 17
    din = (int(np.sum(Z[mask_in] * X4[mask_in])) // 4, int(np.sum(Z[mask_in] * Y4[mask_in])) // 4)
    dmid = (int(np.sum(Z[mask_mid] * X4[mask_mid])) // 4, int(np.sum(Z[mask_mid] * Y4[mask_mid])) // 4)
    dout = (int(np.sum(Z[mask_out] * X4[mask_out])) // 4, int(np.sum(Z[mask_out] * Y4[mask_out])) // 4)
    assert din[0] + dmid[0] + dout[0] == 0 and din[1] + dmid[1] + dout[1] == 0
    assert int(np.sum(S[mask_in])) == 34 and int(np.sum(S[mask_out])) == 34
    assert dout[0] % 3 == 0 and dout[1] % 3 == 0
    assert din != (0, 0) and dout != (0, 0)
    if dmid == (0, 0):
        dmid_zero_squares.append(k + 1)
    
    u_vec = (din[0] + dout[0] // 3, din[1] + dout[1] // 3)
    v_vec = (din[0] + dout[0], din[1] + dout[1])
    max_dout_third_inf = max(max_dout_third_inf, abs(dout[0]) // 3, abs(dout[1]) // 3)
    assert u_vec[0] % 2 == 0 and u_vec[1] % 2 == 0 and v_vec[0] % 2 == 0 and v_vec[1] % 2 == 0
    assert max(abs(u_vec[0]), abs(u_vec[1])) <= 16 and sqrt(u_vec[0]**2 + u_vec[1]**2) <= 8.0 * sqrt(5.0) + 1e-12
    bx = sqrt(2) * (u_vec[0] - v_vec[0] / sqrt(5))
    by = sqrt(2) * (u_vec[1] - v_vec[1] / sqrt(5))
    b_norm = sqrt(bx**2 + by**2)
    unit2d_records.append((b_norm, k + 1, din, dout, u_vec, v_vec, dudeney_groups[k]))
    
    cross = din[0] * dout[1] - din[1] * dout[0]
    dot = din[0] * dout[0] + din[1] * dout[1]
    if cross == 0:
        ratio = Fraction(dout[0], din[0]) if din[0] != 0 else Fraction(dout[1], din[1])
        collinear_ratios[str(ratio)] += 1
        collinear_by_group[dudeney_groups[k]] += 1
        collinear_u_norms.append(sqrt(u_vec[0]**2 + u_vec[1]**2))
        if (dout[0] == 0 or dout[1] == 0) and max(abs(dout[0]), abs(dout[1])) // 3 == 8:
            axial_dout8_u_norms.append(abs(u_vec[0]) + abs(u_vec[1]))
        if dot < 0:
            anti_parallel_count += 1

    P = scaled_points(S).astype(float) / 2.0
    U3 = P / np.linalg.norm(P, axis=1, keepdims=True)
    if np.linalg.norm(U3.sum(axis=0)) < 1e-12:
        unit3d_m1_zero += 1
    if np.linalg.norm((np.abs(P[:, 2:3]) * U3).sum(axis=0)) < 1e-12:
        unit3d_absz_zero += 1

unit2d_records.sort(key=lambda x: (round(x[0], 10), x[1]))
min_b_unit = 18 * sqrt(10) / 5 - 8 * sqrt(2)
assert abs(unit2d_records[0][0] - min_b_unit) < 1e-12
min_achievers = [r[1] for r in unit2d_records if abs(r[0] - min_b_unit) < 1e-9]
assert min_achievers == [70, 76, 121, 188, 452, 459, 490, 574]
assert len(dmid_zero_squares) == 25
assert sum(collinear_ratios.values()) == 408 and anti_parallel_count == 204
assert max_dout_third_inf == 12 and max(axial_dout8_u_norms) == 12
assert abs(max(collinear_u_norms) - 8.0 * sqrt(5.0)) < 1e-12
parallel_count = 408 - anti_parallel_count
assert parallel_count == 204
assert collinear_ratios['9'] == 25 and collinear_ratios['1'] == 25 and collinear_ratios['5'] == 17
pos_kappa_set = sorted([Fraction(k_str) for k_str in collinear_ratios if Fraction(k_str) > 0])
expected_pos_kappa = [
    Fraction(1, 2), Fraction(3, 4), Fraction(1, 1), Fraction(6, 5), Fraction(3, 2),
    Fraction(9, 5), Fraction(7, 3), Fraction(3, 1), Fraction(27, 7), Fraction(5, 1),
    Fraction(6, 1), Fraction(15, 2), Fraction(9, 1), Fraction(12, 1), Fraction(18, 1)
]
assert pos_kappa_set == expected_pos_kappa, f"Unexpected positive kappa set: {pos_kappa_set}"
assert unit3d_m1_zero == 48 and unit3d_absz_zero == 48

# 2.3 3D Vectors from Origin O: Power-Law Scaling V_beta(S; lam) & Minimum-Variance Sphere Weights w*
from scipy.optimize import brentq

v3_zero_count = 0
v3_norms = []
b0_nonassoc_records = []
w_star_all_positive = 0
w_star_iso_positive = 0
w_star_cube_positive = 0
w_star_dev_nonassoc = []
group6_beta_star_count = 0
betas_grid = np.linspace(-3.0, 4.0, 141)
lam_iso = 1.0 / sqrt(17.0)
lam_cube = 0.20

for k in range(880):
    S = S880[k]
    P = scaled_points(S).astype(float) / 2.0
    R = np.linalg.norm(P, axis=1, keepdims=True)
    U = P / R
    # Verify 3D Length-Weight Duality at beta=1: sum R_ij * U_ij == sum P_ij == 0
    assert np.linalg.norm((R * U).sum(axis=0)) < 1e-12
    # Verify beta=3 (L_ij = R_ij^3, weight w_ij = R_ij^2): vertical z-component vanishes identically!
    V3 = (R**2 * P).sum(axis=0)
    assert abs(V3[2]) < 1e-11, f"Expected V3_z == 0 for square #{k+1}, got {V3[2]}"
    # Verify horizontal components of V3 equal sum z_ij^2 (x_j, y_i)
    z_real = P[:, 2]
    assert abs(V3[0] - np.sum(z_real**2 * P[:, 0])) < 1e-11
    assert abs(V3[1] - np.sum(z_real**2 * P[:, 1])) < 1e-11
    v3_norm = float(np.linalg.norm(V3))
    v3_norms.append(v3_norm)
    if v3_norm < 1e-9:
        v3_zero_count += 1

    # Equal-weight 3D unit vectors on S^2 (beta=0) and min-norm balancing weights w* at lam=1, lam_iso, lam_cube
    b0_vec = U.sum(axis=0)
    b0_norm = float(np.linalg.norm(b0_vec))
    w_star = np.ones(16) - U @ np.linalg.solve(U.T @ U, b0_vec)
    assert np.linalg.norm(U.T @ w_star) < 1e-12
    if np.all(w_star > 0):
        w_star_all_positive += 1
    w_dev = float(np.linalg.norm(w_star - 1.0))
    if b0_norm > 1e-9:
        b0_nonassoc_records.append((b0_norm, w_dev, k + 1))
        w_star_dev_nonassoc.append(w_dev)

    for lam_val, flag_name in [(lam_iso, 'iso'), (lam_cube, 'cube')]:
        P_lam = P.copy()
        P_lam[:, 2] *= lam_val
        U_lam = P_lam / np.linalg.norm(P_lam, axis=1, keepdims=True)
        w_lam = np.ones(16) - U_lam @ np.linalg.solve(U_lam.T @ U_lam, U_lam.sum(axis=0))
        assert np.linalg.norm(U_lam.T @ w_lam) < 1e-12
        if np.all(w_lam > 0):
            if flag_name == 'iso':
                w_star_iso_positive += 1
            else:
                w_star_cube_positive += 1

    # Check if Group VI square has a second exact 3D power-law balance exponent beta* != 1 in [-3, 4]
    if dudeney_groups[k] == 6:
        axis = 0 if abs(V3[0]) >= abs(V3[1]) else 1
        r_1d = R[:, 0]
        def g_func(b):
            if abs(b - 1.0) < 1e-8:
                return float((np.log(r_1d) * P[:, axis]).sum())
            return float(((r_1d**(b - 1.0) - 1.0) / (b - 1.0) * P[:, axis]).sum())
        g_vals = [g_func(b) for b in betas_grid]
        sign_changes = np.where(np.diff(np.sign(g_vals)) != 0)[0]
        if len(sign_changes) > 0:
            i0 = int(sign_changes[0])
            b_root = brentq(g_func, betas_grid[i0], betas_grid[i0 + 1], xtol=1e-13)
            V_at_root = (R**(b_root - 1.0) * P).sum(axis=0)
            assert np.linalg.norm(V_at_root) < 1e-11, f"Expected full 3D zero at beta*={b_root}, got {V_at_root}"
            group6_beta_star_count += 1

b0_nonassoc_records.sort()
assert v3_zero_count == 48
assert max(v3_norms) == 312.0
assert w_star_all_positive == 880 and w_star_iso_positive == 880 and w_star_cube_positive == 880
assert len(b0_nonassoc_records) == 832
assert b0_nonassoc_records[0][2] == 376 and abs(b0_nonassoc_records[0][0] - 0.0071808) < 1e-6
assert b0_nonassoc_records[-1][2] == 7 and abs(b0_nonassoc_records[-1][0] - 2.428426) < 1e-5
assert group6_beta_star_count == 107

print(f"n=4 Three-Ring verified: min ||B_unit|| = {min_b_unit:.6f} achieved by 8 squares {min_achievers}")
print(f"  Collinear d_in || d_out: 408/880 (u,v in (2Z)^2, max ||u||_2 = 8*sqrt(5) = {max(collinear_u_norms):.2f}, 204 parallel with unique 2nd power-law zero alpha*!=1, 204 anti-parallel, 25 with d_mid = 0)")
print(f"  Exact integer power-law balance: 25 squares at alpha*=-1 (kappa=+9, e.g. #45) and 25 squares at alpha*=+3 (kappa=+1, e.g. #286)")
print(f"  3D Power-Law V_3: V3_z == 0 for all 880/880! ||V_3|| == 0 on 48 assoc squares, max ||V_3|| = {max(v3_norms):.1f}")
print(f"  3D Unit-Sphere Weights w* > 0 for all 880/880 at lam=1, lam_iso, and lam_cube! Non-assoc ||B0|| in [{b0_nonassoc_records[0][0]:.5f} (#376), {b0_nonassoc_records[-1][0]:.4f} (#7)]")

results['n4_radial'] = {
    'min_B_unit_exact': '18*sqrt(10)/5 - 8*sqrt(2)',
    'min_B_unit_val': min_b_unit,
    'min_achievers_1idx': min_achievers,
    'max_B_unit_val': unit2d_records[-1][0],
    'max_achiever_1idx': unit2d_records[-1][1],
    'mean_B_unit_val': float(np.mean([r[0] for r in unit2d_records])),
    'collinear_count': 408,
    'collinear_max_u_norm': float(max(collinear_u_norms)),
    'parallel_second_alpha_star_count': parallel_count,
    'positive_kappa_values': [str(k_f) for k_f in pos_kappa_set],
    'alpha_minus1_kappa9_count': 25,
    'alpha_plus3_kappa1_count': 25,
    'anti_parallel_count': 204,
    'dmid_zero_count': 25,
    'unit3d_equal_mass_zero_count': 48,
    'v3_z_zero_count': 880,
    'v3_full_zero_count': v3_zero_count,
    'v3_norm_max': float(max(v3_norms)),
    'v3_norm_mean': float(np.mean(v3_norms)),
    'unit3d_nonassoc_min_val': b0_nonassoc_records[0][0],
    'unit3d_nonassoc_min_1idx': b0_nonassoc_records[0][2],
    'unit3d_nonassoc_max_val': b0_nonassoc_records[-1][0],
    'unit3d_nonassoc_max_1idx': b0_nonassoc_records[-1][2],
    'unit3d_nonassoc_mean_val': float(np.mean([r[0] for r in b0_nonassoc_records])),
    'w_star_all_positive_count': w_star_all_positive,
    'w_star_iso_positive_count': w_star_iso_positive,
    'w_star_cube_positive_count': w_star_cube_positive,
    'w_star_dev_nonassoc_min': float(min(w_star_dev_nonassoc)),
    'w_star_dev_nonassoc_max': float(max(w_star_dev_nonassoc)),
    'w_star_dev_nonassoc_mean': float(np.mean(w_star_dev_nonassoc)),
    'group6_second_beta_star_in_m3_4_count': group6_beta_star_count
}

# ==============================================================================
# SECTION 3: 3D ROTATIONAL DYNAMICS & INERTIA TENSORS
# ==============================================================================
print("\n--- Verifying Section 3: 3D Rotational Dynamics & Inertia Tensors ---")

# 3.1 Entry-weighted (m_ij = s_ij) planar & 3D lifted inertia and quadrupole moment Q_xy = sum z_ij x_ij y_ij
q_xy_list = []
lifted_entry_diag_axisym_count = 0
M_n4 = 136.0
a_n4 = 15.0 / 12.0   # 5/4 = 1.25
b_n4 = 255.0 / 12.0  # 85/4 = 21.25
for k in range(880):
    S = S880[k]
    Z = 2 * S - 17
    q_xy = int(np.sum(Z * X4 * Y4)) // 8
    q_xy_list.append(q_xy)
    # Verify 3D lifted entry-weighted gem (Theorem 3.2(3)) at arbitrary lam (e.g. lam = 1.0 and lam = 0.20)
    P_real = scaled_points(S).astype(float) / 2.0
    m_s = S.ravel().astype(float)
    assert abs(m_s.sum() - M_n4) < 1e-12
    for lam_test in (1.0, 0.20):
        P_lam = P_real.copy()
        P_lam[:, 2] *= lam_test
        com_s = (m_s[:, None] * P_lam).sum(axis=0) / M_n4
        assert abs(com_s[0]) < 1e-12 and abs(com_s[1]) < 1e-12
        assert abs(com_s[2] - lam_test * (16 - 1) / 6.0) < 1e-12
        I_s = np.zeros((3, 3))
        I_s_cm = np.zeros((3, 3))
        for p_i, m_i in zip(P_lam, m_s):
            I_s += m_i * (np.dot(p_i, p_i) * np.eye(3) - np.outer(p_i, p_i))
            r_i = p_i - com_s
            I_s_cm += m_i * (np.dot(r_i, r_i) * np.eye(3) - np.outer(r_i, r_i))
        # Diagonal moments about O are identical to equal-mass 3D gem M * (a_n + lam^2 b_n, a_n + lam^2 b_n, 2 a_n)
        assert abs(I_s[0, 0] - M_n4 * (a_n4 + lam_test**2 * b_n4)) < 1e-10
        assert abs(I_s[1, 1] - M_n4 * (a_n4 + lam_test**2 * b_n4)) < 1e-10
        assert abs(I_s[2, 2] - 2.0 * M_n4 * a_n4) < 1e-10
        # Steiner parallel-axis central inertia tensor about c^(s)(lam): I_xx,cm = I_yy,cm = 170*(1 + 12*lam^2), I_zz,cm = 340
        assert np.allclose(I_s_cm, I_s - M_n4 * (np.dot(com_s, com_s) * np.eye(3) - np.outer(com_s, com_s)), atol=1e-10)
        assert abs(I_s_cm[0, 0] - 170.0 * (1.0 + 12.0 * lam_test**2)) < 1e-10
        assert abs(I_s_cm[1, 1] - 170.0 * (1.0 + 12.0 * lam_test**2)) < 1e-10
        assert abs(I_s_cm[2, 2] - 340.0) < 1e-10
        # Off-diagonal products of inertia about O and c^(s)(lam): I_xy = -Q_xy, (I_xz, I_yz) = -lam * sum z_ij^2 (x_j, y_i) = -lam^-1 (V3_x, V3_y)
        V3_lam = ((np.sum(P_lam**2, axis=1, keepdims=True)) * P_lam).sum(axis=0)
        assert abs(I_s[0, 1] - (-q_xy)) < 1e-10 and abs(I_s_cm[0, 1] - (-q_xy)) < 1e-10
        assert abs(I_s[0, 2] - (-V3_lam[0] / lam_test)) < 1e-10 and abs(I_s_cm[0, 2] - (-V3_lam[0] / lam_test)) < 1e-10
        assert abs(I_s[1, 2] - (-V3_lam[1] / lam_test)) < 1e-10 and abs(I_s_cm[1, 2] - (-V3_lam[1] / lam_test)) < 1e-10
    if abs(I_s[0, 1]) < 1e-10 and abs(I_s[0, 2]) < 1e-10 and abs(I_s[1, 2]) < 1e-10:
        lifted_entry_diag_axisym_count += 1

q_xy_abs = [abs(q) for q in q_xy_list]
q_xy_zero_indices = [k + 1 for k, q in enumerate(q_xy_abs) if q == 0]
assert len(q_xy_zero_indices) == 56
assert lifted_entry_diag_axisym_count == 48
assert max(q_xy_abs) == 60
assert len(set(q_xy_abs)) == 48

# 3.2 Exact Uniform-Solid Moments (Volume, Centroid, Covariance, Inertia)
def exact_solid_moments(pts_int):
    h = ConvexHull(pts_int.astype(float))
    v0 = [Fraction(int(pts_int[0, j]), 2) for j in range(3)]
    vol = Fraction(0)
    mom1 = [Fraction(0) for _ in range(3)]
    mom2 = [[Fraction(0) for _ in range(3)] for _ in range(3)]
    for s in h.simplices:
        v1 = [Fraction(int(pts_int[s[0], j]), 2) for j in range(3)]
        v2 = [Fraction(int(pts_int[s[1], j]), 2) for j in range(3)]
        v3 = [Fraction(int(pts_int[s[2], j]), 2) for j in range(3)]
        a = [v1[j] - v0[j] for j in range(3)]
        b = [v2[j] - v0[j] for j in range(3)]
        c = [v3[j] - v0[j] for j in range(3)]
        det = (a[0]*(b[1]*c[2] - b[2]*c[1])
             - a[1]*(b[0]*c[2] - b[2]*c[0])
             + a[2]*(b[0]*c[1] - b[1]*c[0]))
        vt = abs(det) / 6
        if vt == 0:
            continue
        vol += vt
        verts = [v0, v1, v2, v3]
        for i in range(3):
            mom1[i] += vt * sum(v[i] for v in verts) / 4
            for j in range(3):
                s_ij = sum(verts[p][i] * verts[q][j] for p in range(4) for q in range(4) if p != q)
                d_ij = sum(verts[p][i] * verts[p][j] for p in range(4))
                mom2[i][j] += vt * (2 * d_ij + s_ij) / 20
    centroid = [mom1[i] / vol for i in range(3)]
    cov = [[mom2[i][j] / vol - centroid[i] * centroid[j] for j in range(3)] for i in range(3)]
    return vol, centroid, cov

vol0_list = []
c0_list = []
cov0_list = []
solid_inertia_ratios = []
solid_transverse_asym = []

for k in range(880):
    P = scaled_points(S880[k])
    vol, c0, cov = exact_solid_moments(P)
    vol0_list.append(vol)
    c0_list.append(c0)
    cov0_list.append(cov)
    cov_flt = np.array([[float(cov[i][j]) for j in range(3)] for i in range(3)])
    I_mat = np.trace(cov_flt) * np.eye(3) - cov_flt
    evals = np.sort(np.linalg.eigvalsh(I_mat))
    solid_inertia_ratios.append(float(0.5 * (evals[1] + evals[2]) / evals[0]))
    solid_transverse_asym.append(float((evals[2] - evals[1]) / evals[1]))

results['n4_dynamics'] = {
    'q_xy_zero_count': 56,
    'lifted_3d_entry_axisym_count': lifted_entry_diag_axisym_count,
    'q_xy_distinct_abs_values': 48,
    'q_xy_max': 60,
    'solid_inertia_ratio_mean': float(np.mean(solid_inertia_ratios)),
    'solid_inertia_ratio_min': float(np.min(solid_inertia_ratios)),
    'solid_inertia_ratio_max': float(np.max(solid_inertia_ratios)),
    'solid_transverse_asym_mean': float(np.mean(solid_transverse_asym)),
    'solid_transverse_asym_min': float(np.min(solid_transverse_asym)),
    'solid_transverse_asym_max': float(np.max(solid_transverse_asym))
}
print(f"Solid inertia ratio (I_2+I_3)/(2 I_1): mean={np.mean(solid_inertia_ratios):.3f}, range=[{np.min(solid_inertia_ratios):.3f}, {np.max(solid_inertia_ratios):.3f}]")
print(f"3D lifted entry-weighted inertia verified: diagonal moments match equal-mass gem for all 880; strictly diagonal & axisymmetric for {lifted_entry_diag_axisym_count}/880 (all 48 associative squares).")

# ==============================================================================
# SECTION 4: NESTED CONVEX LAYERS ("DIAMOND-IN-A-DIAMOND") & BALANCING
# ==============================================================================
print("\n--- Verifying Section 4: Nested Convex Layers & Balancing ---")

c0_zero_1idx = [k + 1 for k in range(880) if all(x == 0 for x in c0_list[k])]
assoc_1idx = [k + 1 for k in range(880) if np.all(S880[k] + np.rot90(S880[k], 2) == 17)]
non_assoc_c0_zero = [idx for idx in c0_zero_1idx if idx not in assoc_1idx]
assert len(c0_zero_1idx) == 51 and len(assoc_1idx) == 48 and non_assoc_c0_zero == [86, 739, 756]

two_density_gems = []
same_dir_collinear_gems = []
non_collinear_core_count = 0
cone_bal_count = 0
c1_zero_count = 0
inner_dims = Counter()

for k in range(880):
    P = scaled_points(S880[k])
    c0 = c0_list[k]
    vol0 = vol0_list[k]
    h0 = exact_hull(S880[k])
    v0_set = set(h0['vertices'])
    inner_idx = [i for i in range(16) if i not in v0_set]
    if not inner_idx:
        continue
    Q = P[inner_idx]
    rk1 = int(np.linalg.matrix_rank(Q - Q[0])) if len(Q) > 1 else 0
    inner_dims[rk1] += 1
    if rk1 == 3:
        vol1, c1, _ = exact_solid_moments(Q)
        if all(x == 0 for x in c1):
            c1_zero_count += 1
        else:
            cross = [c0[1]*c1[2]-c0[2]*c1[1], c0[2]*c1[0]-c0[0]*c1[2], c0[0]*c1[1]-c0[1]*c1[0]]
            dot = sum(c0[j]*c1[j] for j in range(3))
            if all(x == 0 for x in cross):
                j_nz = next(j for j in range(3) if c0[j] != 0)
                rho_ratio = -(vol0 * c0[j_nz]) / (vol1 * c1[j_nz])
                rec = {
                    'gem_1idx': k + 1,
                    'dudeney_group': int(dudeney_groups[k]),
                    'vol0': str(vol0),
                    'vol1': str(vol1),
                    'c0': [str(x) for x in c0],
                    'c1': [str(x) for x in c1],
                    'delta_rho_ratio_frac': str(rho_ratio),
                    'delta_rho_ratio_float': float(rho_ratio)
                }
                if dot < 0:
                    two_density_gems.append(rec)
                else:
                    same_dir_collinear_gems.append(rec)
            else:
                non_collinear_core_count += 1
    if any(x != 0 for x in c0):
        Q_flt = Q.astype(float) / 2.0
        target = -np.array([float(x) for x in c0])
        res = linprog(c=np.ones(len(Q)), A_eq=Q_flt.T, b_eq=target, bounds=(0, None), method='highs')
        if res.success:
            cone_bal_count += 1

assert inner_dims == {3: 511, 2: 175, 1: 162, 0: 14}
assert c1_zero_count == 207 and len(two_density_gems) == 33 and len(same_dir_collinear_gems) == 17 and non_collinear_core_count == 254
assert c1_zero_count + len(two_density_gems) + len(same_dir_collinear_gems) + non_collinear_core_count == 511
physical_cavity_gems = [g for g in same_dir_collinear_gems if g['delta_rho_ratio_float'] >= -1.0]
physical_cavity_gems.sort(key=lambda x: x['delta_rho_ratio_float'], reverse=True)
assert [g['gem_1idx'] for g in physical_cavity_gems] == [123, 54]
assert physical_cavity_gems[0]['delta_rho_ratio_frac'] == '-3/17' and physical_cavity_gems[1]['delta_rho_ratio_frac'] == '-57/58'
assert cone_bal_count == 477
two_density_gems.sort(key=lambda x: x['delta_rho_ratio_float'])
print(f"Verified 511 3D cores: 207 with c1=0, 254 non-collinear, 33 anti-parallel (min Delta_rho/rho_0 = {two_density_gems[0]['delta_rho_ratio_frac']} on Gem #{two_density_gems[0]['gem_1idx']}), and 17 same-direction (2 physical lighter/cavity cores: #123 at -3/17 and #54 at -57/58).")

results['n4_nested'] = {
    'c0_zero_count': 51,
    'non_assoc_c0_zero_1idx': non_assoc_c0_zero,
    'inner_dims': {str(k): v for k, v in inner_dims.items()},
    'c1_zero_count': 207,
    'non_collinear_3d_core_count': non_collinear_core_count,
    'two_density_count': 33,
    'two_density_gems': two_density_gems,
    'same_dir_collinear_count': 17,
    'physical_cavity_core_count': 2,
    'physical_cavity_gems': physical_cavity_gems,
    'cone_bal_count': 477,
    'total_point_or_natural_bal': 528
}

# 4.4 Ball-and-Rod Wireframes G(G_0) u G(G_1), Complete K_16 Strut Networks, and Papercraft Cutout Nets
print("\n--- Verifying Section 4.4: Wireframes, Complete K_16 Networks & Papercraft Cutout Nets ---")
from collections import deque
from gem_geometry import _hull2d

def exact_inner_hull_skeleton(Q_int):
    M = len(Q_int)
    if M <= 1:
        return 0, list(range(M)), [], {}
    rk = int(np.linalg.matrix_rank(Q_int - Q_int[0]))
    if rk == 1:
        d = Q_int - Q_int[0]
        axis = next(i for i in range(3) if np.any(d[:, i] != 0))
        i_min, i_max = int(np.argmin(Q_int[:, axis])), int(np.argmax(Q_int[:, axis]))
        u, v = min(i_min, i_max), max(i_min, i_max)
        return 1, [u, v], [(u, v)], {}
    elif rk == 2:
        u = Q_int[1] - Q_int[0]
        for k in range(2, M):
            nrm = np.cross(u, Q_int[k] - Q_int[0])
            if np.any(nrm != 0):
                break
        drop = next(i for i in (2, 0, 1) if nrm[i] != 0)
        Pi = [tuple(int(t) for t in p) for p in Q_int]
        cyc = _hull2d([tuple(Pi[k][i] for i in range(3) if i != drop) + (k,) for k in range(M)])
        edges = sorted(set((min(cyc[i], cyc[(i + 1) % len(cyc)]), max(cyc[i], cyc[(i + 1) % len(cyc)])) for i in range(len(cyc))))
        return 2, sorted(cyc), edges, {}
    else:
        hull = ConvexHull(Q_int.astype(float))
        planes = {}
        for s in hull.simplices:
            p0, p1, p2 = Q_int[s[0]], Q_int[s[1]], Q_int[s[2]]
            nrm = np.cross(p1 - p0, p2 - p0)
            a, b, c = int(nrm[0]), int(nrm[1]), int(nrm[2])
            g = gcd(gcd(abs(a), abs(b)), abs(c))
            a, b, c = a // g, b // g, c // g
            d = -(a * int(p0[0]) + b * int(p0[1]) + c * int(p0[2]))
            val = a * int(Q_int[:, 0].sum()) + b * int(Q_int[:, 1].sum()) + c * int(Q_int[:, 2].sum()) + d * M
            if val > 0:
                a, b, c, d = -a, -b, -c, -d
            planes[(a, b, c, d)] = True
        faces = {}
        edges = set()
        vertices = set()
        Pi = [tuple(int(t) for t in p) for p in Q_int]
        for key in planes:
            a, b, c, d = key
            vals = a * Q_int[:, 0] + b * Q_int[:, 1] + c * Q_int[:, 2] + d
            pts = [int(k) for k in np.nonzero(vals == 0)[0]]
            drop = next(i for i in (2, 0, 1) if key[i] != 0)
            cyc = _hull2d([tuple(Pi[k][i] for i in range(3) if i != drop) + (k,) for k in pts])
            faces[key] = frozenset(cyc)
            vertices.update(cyc)
            for i in range(len(cyc)):
                u, v = cyc[i], cyc[(i + 1) % len(cyc)]
                edges.add((min(u, v), max(u, v)))
        assert len(vertices) - len(edges) + len(faces) == 2
        return 3, sorted(vertices), sorted(edges), faces

def wireframe_moments(P_real, edges, equal_edge_mass=False):
    L_tot = 0.0
    mom1 = np.zeros(3)
    mom2 = np.zeros((3, 3))
    for u, v in edges:
        pu, pv = P_real[u], P_real[v]
        w = 1.0 if equal_edge_mass else float(np.linalg.norm(pu - pv))
        L_tot += w
        mom1 += w * 0.5 * (pu + pv)
        mom2 += w * ((np.outer(pu, pu) + np.outer(pv, pv)) / 3.0 + (np.outer(pu, pv) + np.outer(pv, pu)) / 6.0)
    c = mom1 / L_tot
    cov = mom2 / L_tot - np.outer(c, c)
    return L_tot, c, cov

def shell_moments(P_real, faces_dict):
    A_tot = 0.0
    mom1 = np.zeros(3)
    mom2 = np.zeros((3, 3))
    for key, fv in faces_dict.items():
        pts = P_real[list(fv)]
        a, b, c_n, d = key
        n_vec = np.array([a, b, c_n], dtype=float)
        n_hat = n_vec / np.linalg.norm(n_vec)
        tmp = np.array([1.0, 0.0, 0.0]) if abs(n_hat[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
        e1 = np.cross(tmp, n_hat); e1 /= np.linalg.norm(e1)
        e2 = np.cross(n_hat, e1)
        origin = pts[0]
        uv = np.array([[np.dot(p - origin, e1), np.dot(p - origin, e2)] for p in pts])
        ctr = uv.mean(axis=0)
        order = np.argsort(np.arctan2(uv[:, 1] - ctr[1], uv[:, 0] - ctr[0]))
        pts_ord = pts[order]
        v0 = pts_ord[0]
        for i in range(1, len(pts_ord) - 1):
            v1, v2 = pts_ord[i], pts_ord[i + 1]
            area_t = 0.5 * float(np.linalg.norm(np.cross(v1 - v0, v2 - v0)))
            A_tot += area_t
            mom1 += area_t * (v0 + v1 + v2) / 3.0
            verts = [v0, v1, v2]
            for p in range(3):
                for q in range(3):
                    w = 2.0 if p == q else 1.0
                    mom2 += area_t * (w / 12.0) * np.outer(verts[p], verts[q])
    c = mom1 / A_tot
    cov = mom2 / A_tot - np.outer(c, c)
    return A_tot, c, cov

def polys_overlap_2d(p1, p2, eps=1e-6):
    for poly in (p1, p2):
        m = len(poly)
        for i in range(m):
            edge = poly[(i + 1) % m] - poly[i]
            axis = np.array([-edge[1], edge[0]])
            norm = np.linalg.norm(axis)
            if norm < 1e-12:
                continue
            axis /= norm
            proj1, proj2 = p1 @ axis, p2 @ axis
            if proj1.max() <= proj2.min() + eps or proj2.max() <= proj1.min() + eps:
                return False
    return True

def verify_non_overlapping_bfs_net(P_int, faces_dict, lam=0.20):
    P_lam = P_int.astype(float) / 2.0
    P_lam[:, 2] *= lam
    facets = []
    for key, fv in faces_dict.items():
        a, b, c, d = key
        n_vec = np.array([a * lam, b * lam, float(c)], dtype=float)
        n_hat = n_vec / np.linalg.norm(n_vec)
        tmp = np.array([1.0, 0.0, 0.0]) if abs(n_hat[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
        e1 = np.cross(tmp, n_hat); e1 /= np.linalg.norm(e1)
        e2 = np.cross(n_hat, e1)
        pts_idx = list(fv)
        origin = P_lam[pts_idx[0]]
        uv = np.array([[np.dot(P_lam[idx] - origin, e1), np.dot(P_lam[idx] - origin, e2)] for idx in pts_idx])
        ctr = uv.mean(axis=0)
        order = np.argsort(np.arctan2(uv[:, 1] - ctr[1], uv[:, 0] - ctr[0]))
        cyc = [pts_idx[i] for i in order]
        uv_ord = uv[order]
        area = 0.5 * abs(sum(uv_ord[i, 0] * uv_ord[(i + 1) % len(cyc), 1] - uv_ord[(i + 1) % len(cyc), 0] * uv_ord[i, 1] for i in range(len(cyc))))
        facets.append({'key': key, 'cyc': cyc, 'uv_local': uv_ord, 'area': area})
    facets.sort(key=lambda f: (-round(f['area'], 6), f['key']))
    F = len(facets)
    edge_to_facet = {}
    for fi, f in enumerate(facets):
        cyc = f['cyc']
        m = len(cyc)
        for i in range(m):
            edge_to_facet[(cyc[i], cyc[(i + 1) % m])] = (fi, i)
    for root_idx in range(F):
        placed = {root_idx: facets[root_idx]['uv_local'].copy()}
        q = deque([root_idx])
        ok = True
        while q and ok:
            fi = q.popleft()
            cyc = facets[fi]['cyc']
            uv_parent = placed[fi]
            m = len(cyc)
            for i in range(m):
                u, v = cyc[i], cyc[(i + 1) % m]
                nj, j_pos = edge_to_facet[(v, u)]
                if nj in placed:
                    continue
                uv_nj = facets[nj]['uv_local']
                m_nj = len(uv_nj)
                p_v_local = uv_nj[j_pos]
                p_u_local = uv_nj[(j_pos + 1) % m_nj]
                target_u, target_v = uv_parent[i], uv_parent[(i + 1) % m]
                vec_local, vec_target = p_v_local - p_u_local, target_v - target_u
                L2 = float(np.dot(vec_local, vec_local))
                cos_t = float(np.dot(vec_local, vec_target)) / L2
                sin_t = float(vec_local[0] * vec_target[1] - vec_local[1] * vec_target[0]) / L2
                R = np.array([[cos_t, -sin_t], [sin_t, cos_t]])
                uv_nj_placed = (uv_nj - p_u_local) @ R.T + target_u
                if any(polys_overlap_2d(uv_nj_placed, placed[prev]) for prev in placed):
                    ok = False
                    break
                placed[nj] = uv_nj_placed
                q.append(nj)
        if ok and len(placed) == F:
            return True
    return False

all_k16_pairs = [(u, v) for u in range(16) for v in range(u + 1, 16)]
assert len(all_k16_pairs) == 120

# Verify n=3 Lo Shu K_9 equal-mass rod covariance: (2*9 - 3)/(3*(9 - 1)) = 15/24 = 5/8
P3_loshu = np.column_stack([X3.ravel(), Y3.ravel(), Z3.ravel()]).astype(float)
all_k9_pairs = [(u, v) for u in range(9) for v in range(u + 1, 9)]
_, c_k9_eq, cov_k9_eq = wireframe_moments(P3_loshu, all_k9_pairs, equal_edge_mass=True)
cov_p3 = (P3_loshu.T @ P3_loshu) / 9.0
assert np.linalg.norm(c_k9_eq) < 1e-13
assert np.allclose(cov_k9_eq, (5.0 / 8.0) * cov_p3, atol=1e-12)

tabs_counter = Counter()
non_overlap_net_lam1 = 0
non_overlap_net_lam02 = 0
wire_net_stats = {}

for lam_val, lam_key in [(1.0, 'lam1'), (0.20, 'lam02')]:
    Sig_pts_exact = np.diag([a_n4, a_n4, lam_val**2 * b_n4])
    Sig_k16_eq_expected = (29.0 / 45.0) * Sig_pts_exact
    
    L_k16_arr, L_w0_arr, A_sh0_arr = [], [], []
    c_k16_norms, c_w0_norms, c_sh0_norms, c_sol0_norms = [], [], [], []
    k16_zero_cnt, w0_zero_cnt, sh0_zero_cnt = 0, 0, 0
    rat_k16, rat_w0, rat_sh0 = [], [], []
    asym_k16, asym_w0, asym_sh0 = [], [], []
    
    wire_3d_anti, wire_all_anti, shell_3d_anti = [], [], []
    wire_3d_same_cnt, wire_3d_c1z_cnt, wire_3d_noncol_cnt = 0, 0, 0
    shell_3d_same_cnt, shell_3d_c1z_cnt, shell_3d_noncol_cnt = 0, 0, 0
    
    for k in range(880):
        S = S880[k]
        h0 = exact_hull(S)
        V0, E0, F0 = h0['f_vector']
        # Verify topological glue-tab invariant: N_tabs = E0 - (F0 - 1) == V0 - 1
        n_tabs = E0 - (F0 - 1)
        F_tri = 2 * V0 - 4
        E_tri = 3 * V0 - 6
        assert n_tabs == V0 - 1 and (E_tri - (F_tri - 1)) == V0 - 1
        if lam_key == 'lam1':
            tabs_counter[n_tabs] += 1
            if verify_non_overlapping_bfs_net(h0['P'], h0['faces'], lam=1.0):
                non_overlap_net_lam1 += 1
        else:
            if verify_non_overlapping_bfs_net(h0['P'], h0['faces'], lam=0.20):
                non_overlap_net_lam02 += 1
                
        P_int = h0['P']
        P_lam = P_int.astype(float) / 2.0
        P_lam[:, 2] *= lam_val
        
        # 1. Equal-mass K_16 rod network: verify exact c == 0 and Sigma_rods == (29/45) Sigma(lam)
        _, c_eq, cov_eq = wireframe_moments(P_lam, all_k16_pairs, equal_edge_mass=True)
        assert np.linalg.norm(c_eq) < 1e-12
        assert np.allclose(cov_eq, Sig_k16_eq_expected, atol=1e-11)
        
        # 2. Length-weighted K_16 network, Outer Wireframe G(G_0), and Hollow Shell dG_0
        Lk16, ck16, cov_k16 = wireframe_moments(P_lam, all_k16_pairs, equal_edge_mass=False)
        Lw0, cw0, cov_w0 = wireframe_moments(P_lam, h0['edges'], equal_edge_mass=False)
        Ash0, csh0, cov_sh0 = shell_moments(P_lam, h0['faces'])
        
        L_k16_arr.append(Lk16); L_w0_arr.append(Lw0); A_sh0_arr.append(Ash0)
        c_k16_norms.append(float(np.linalg.norm(ck16)))
        c_w0_norms.append(float(np.linalg.norm(cw0)))
        c_sh0_norms.append(float(np.linalg.norm(csh0)))
        c0_lam = np.array([float(c0_list[k][0]), float(c0_list[k][1]), float(c0_list[k][2]) * lam_val])
        c_sol0_norms.append(float(np.linalg.norm(c0_lam)))
        
        if np.linalg.norm(ck16) < 1e-11: k16_zero_cnt += 1
        if np.linalg.norm(cw0) < 1e-11: w0_zero_cnt += 1
        if np.linalg.norm(csh0) < 1e-11: sh0_zero_cnt += 1
        
        for cov_m, rat_l, asym_l in [(cov_k16, rat_k16, asym_k16), (cov_w0, rat_w0, asym_w0), (cov_sh0, rat_sh0, asym_sh0)]:
            I_m = np.trace(cov_m) * np.eye(3) - cov_m
            ev = np.sort(np.linalg.eigvalsh(I_m))
            if lam_val == 1.0:
                rat_l.append(float(0.5 * (ev[1] + ev[2]) / ev[0]))
                asym_l.append(float((ev[2] - ev[1]) / ev[1]))
            else:
                rat_l.append(float(0.5 * (ev[0] + ev[1]) / ev[2]))
                asym_l.append(float((ev[1] - ev[0]) / ev[0]))
                
        # 3. Inner Wireframe G(G_1) and Inner Hollow Shell dG_1
        v0_set = set(h0['vertices'])
        inner_idx = [i for i in range(16) if i not in v0_set]
        if len(inner_idx) >= 2:
            Q_int = P_int[inner_idx]
            Q_lam = P_lam[inner_idx]
            rk1, v1, edges1, faces1 = exact_inner_hull_skeleton(Q_int)
            Lw1, cw1, _ = wireframe_moments(Q_lam, edges1, equal_edge_mass=False)
            if np.linalg.norm(cw1) >= 1e-11 and np.linalg.norm(cw0) >= 1e-11:
                cr_w = np.linalg.norm(np.cross(cw0, cw1)) / (np.linalg.norm(cw0) * np.linalg.norm(cw1))
                if cr_w < 1e-9 and np.dot(cw0, cw1) < 0:
                    rho_lin_ratio = float(-(Lw0 * np.dot(cw0, cw1)) / (Lw1 * np.dot(cw1, cw1)))
                    wire_all_anti.append((k + 1, rk1, rho_lin_ratio, sqrt(rho_lin_ratio)))
            if rk1 == 3:
                if np.linalg.norm(cw1) < 1e-11:
                    wire_3d_c1z_cnt += 1
                elif np.linalg.norm(cw0) >= 1e-11:
                    cr_w = np.linalg.norm(np.cross(cw0, cw1)) / (np.linalg.norm(cw0) * np.linalg.norm(cw1))
                    if cr_w < 1e-9:
                        if np.dot(cw0, cw1) < 0:
                            rho_lin_ratio = float(-(Lw0 * np.dot(cw0, cw1)) / (Lw1 * np.dot(cw1, cw1)))
                            wire_3d_anti.append({
                                'gem_1idx': k + 1,
                                'L0': float(Lw0), 'L1': float(Lw1),
                                'rho_lin_ratio': rho_lin_ratio,
                                'rod_diam_ratio_d1_d0': sqrt(rho_lin_ratio)
                            })
                        else:
                            wire_3d_same_cnt += 1
                    else:
                        wire_3d_noncol_cnt += 1
                Ash1, csh1, _ = shell_moments(Q_lam, faces1)
                if np.linalg.norm(csh1) < 1e-11:
                    shell_3d_c1z_cnt += 1
                elif np.linalg.norm(csh0) >= 1e-11:
                    cr_s = np.linalg.norm(np.cross(csh0, csh1)) / (np.linalg.norm(csh0) * np.linalg.norm(csh1))
                    if cr_s < 1e-9:
                        if np.dot(csh0, csh1) < 0:
                            sig_ratio = float(-(Ash0 * np.dot(csh0, csh1)) / (Ash1 * np.dot(csh1, csh1)))
                            shell_3d_anti.append({
                                'gem_1idx': k + 1,
                                'area0': float(Ash0), 'area1': float(Ash1),
                                'sigma_ratio': sig_ratio
                            })
                        else:
                            shell_3d_same_cnt += 1
                    else:
                        shell_3d_noncol_cnt += 1

    assert k16_zero_cnt == 48 and w0_zero_cnt == 48 and sh0_zero_cnt == 48
    assert wire_3d_c1z_cnt == 13 and wire_3d_noncol_cnt == 328
    assert shell_3d_c1z_cnt == 13 and shell_3d_noncol_cnt == 328
    wire_3d_anti.sort(key=lambda x: x['rod_diam_ratio_d1_d0'])
    shell_3d_anti.sort(key=lambda x: x['sigma_ratio'])
    
    wire_net_stats[lam_key] = {
        'k16_zero_count': k16_zero_cnt,
        'wire0_zero_count': w0_zero_cnt,
        'shell0_zero_count': sh0_zero_cnt,
        'L_k16_mean': float(np.mean(L_k16_arr)), 'L_k16_min': float(np.min(L_k16_arr)), 'L_k16_max': float(np.max(L_k16_arr)),
        'L_wire0_mean': float(np.mean(L_w0_arr)), 'L_wire0_min': float(np.min(L_w0_arr)), 'L_wire0_max': float(np.max(L_w0_arr)),
        'area_shell0_mean': float(np.mean(A_sh0_arr)), 'area_shell0_min': float(np.min(A_sh0_arr)), 'area_shell0_max': float(np.max(A_sh0_arr)),
        'c_k16_norm_mean': float(np.mean(c_k16_norms)), 'c_k16_norm_max': float(np.max(c_k16_norms)),
        'c_wire0_norm_mean': float(np.mean(c_w0_norms)), 'c_wire0_norm_max': float(np.max(c_w0_norms)),
        'c_shell0_norm_mean': float(np.mean(c_sh0_norms)), 'c_shell0_norm_max': float(np.max(c_sh0_norms)),
        'c_solid0_norm_mean': float(np.mean(c_sol0_norms)), 'c_solid0_norm_max': float(np.max(c_sol0_norms)),
        'inertia_ratio_k16_mean': float(np.mean(rat_k16)), 'inertia_ratio_wire0_mean': float(np.mean(rat_w0)), 'inertia_ratio_shell0_mean': float(np.mean(rat_sh0)),
        'transverse_asym_k16_mean': float(np.mean(asym_k16)), 'transverse_asym_k16_max': float(np.max(asym_k16)),
        'transverse_asym_wire0_mean': float(np.mean(asym_w0)), 'transverse_asym_wire0_max': float(np.max(asym_w0)),
        'transverse_asym_shell0_mean': float(np.mean(asym_sh0)), 'transverse_asym_shell0_max': float(np.max(asym_sh0)),
        'wire_3d_anti_count': len(wire_3d_anti),
        'wire_3d_same_count': wire_3d_same_cnt,
        'wire_all_dim_ge1_anti_count': len(wire_all_anti),
        'shell_3d_anti_count': len(shell_3d_anti),
        'shell_3d_same_count': shell_3d_same_cnt,
        'top8_wire_3d_anti': wire_3d_anti[:8],
        'top8_shell_3d_anti': shell_3d_anti[:8]
    }

assert non_overlap_net_lam1 == 880 and non_overlap_net_lam02 == 880
assert dict(sorted(tabs_counter.items())) == {7: 7, 8: 10, 9: 103, 10: 80, 11: 380, 12: 106, 13: 162, 14: 14, 15: 18}
assert wire_net_stats['lam1']['wire_3d_anti_count'] == 81 and wire_net_stats['lam1']['wire_all_dim_ge1_anti_count'] == 158
assert wire_net_stats['lam02']['wire_3d_anti_count'] == 83 and wire_net_stats['lam02']['wire_all_dim_ge1_anti_count'] == 164
assert wire_net_stats['lam1']['shell_3d_anti_count'] == 80 and wire_net_stats['lam02']['shell_3d_anti_count'] == 87

print(f"Verified Equal-Mass Complete Network K_16: c(K_16)=0 and Sigma_rods = (29/45)*Sigma(lam) for all 880/880 (and 5/8 for n=3 Lo Shu)!")
print(f"Verified Length-Weighted Centroid Drift ||c||_2 at lam=1.0 (and lam=0.20):")
print(f"  K_16 network (120 rods): mean={wire_net_stats['lam1']['c_k16_norm_mean']:.4f} ({wire_net_stats['lam02']['c_k16_norm_mean']:.4f}), zero on 48/880")
print(f"  Uniform solid G_0:       mean={wire_net_stats['lam1']['c_solid0_norm_mean']:.4f} ({wire_net_stats['lam02']['c_solid0_norm_mean']:.4f}), zero on 51/880")
print(f"  Hollow shell dG_0:       mean={wire_net_stats['lam1']['c_shell0_norm_mean']:.4f} ({wire_net_stats['lam02']['c_shell0_norm_mean']:.4f}), zero on 48/880")
print(f"  Outer wireframe G(G_0):  mean={wire_net_stats['lam1']['c_wire0_norm_mean']:.4f} ({wire_net_stats['lam02']['c_wire0_norm_mean']:.4f}), zero on 48/880")
print(f"Verified Nested Wireframe & Shell Balance: {wire_net_stats['lam1']['wire_all_dim_ge1_anti_count']} Group VI wireframes (81 3D cores) at lam=1 and {wire_net_stats['lam02']['wire_all_dim_ge1_anti_count']} (83 3D cores) at lam=0.20 balance via rod diameter ratio d_1/d_0; {wire_net_stats['lam1']['shell_3d_anti_count']} (lam=1) and {wire_net_stats['lam02']['shell_3d_anti_count']} (lam=0.20) 3D hollow shells balance via areal density ratio sigma_1/sigma_0.")
print(f"Verified Papercraft Cutout Nets: N_tabs = f_1 - (f_2 - 1) = f_0 - 1 in [7, 15] and non-overlapping 2D BFS unfolding for all 880/880 gems!")

results['n4_wireframes_and_nets'] = {
    'equal_mass_kN_cov_factor_formula': '(2*N - 3) / (3*(N - 1))',
    'equal_mass_k9_cov_factor': '5/8',
    'equal_mass_k16_cov_factor': '29/45',
    'glue_tabs_invariant_formula': 'f_1 - (f_2 - 1) = f_0 - 1',
    'glue_tabs_distribution': {str(k): v for k, v in sorted(tabs_counter.items())},
    'non_overlapping_bfs_net_lam1_count': non_overlap_net_lam1,
    'non_overlapping_bfs_net_lam02_count': non_overlap_net_lam02,
    'lam1': wire_net_stats['lam1'],
    'lam02': wire_net_stats['lam02']
}


# ==============================================================================
# SECTION 5: MIRROR-TWIN STACKING, ZERO-ROTATION TOWERS & STATICS
# ==============================================================================
print("\n--- Verifying Section 5: Mirror-Twin Stacking & Gravitational Statics ---")

def is_centrally_symmetric_polygon(pts_int):
    if len(pts_int) < 4 or len(pts_int) % 2 != 0:
        return False, None
    m = len(pts_int)
    s2 = pts_int.sum(axis=0) * 2
    if any(x % m != 0 for x in s2):
        return False, None
    two_c = tuple(int(x) // m for x in s2)
    pset = {tuple(int(x) for x in p) for p in pts_int}
    for p in pset:
        opp = (two_c[0] - p[0], two_c[1] - p[1], two_c[2] - p[2])
        if opp not in pset:
            return False, None
    return True, [Fraction(two_c[j], 4) for j in range(3)]

def facet_stability_at_lambda(P_real_unscaled, face_v_indices, plane_abcd, com_unscaled, lam=1.0):
    P_lam = P_real_unscaled.copy()
    P_lam[:, 2] *= lam
    com_lam = np.array([com_unscaled[0], com_unscaled[1], com_unscaled[2] * lam])
    a, b, c, d = plane_abcd
    n_vec = np.array([a * lam, b * lam, float(c)], dtype=float)
    n_hat = n_vec / np.linalg.norm(n_vec)
    tmp = np.array([1.0, 0.0, 0.0]) if abs(n_hat[0]) < 0.9 else np.array([0.0, 1.0, 0.0])
    e1 = np.cross(tmp, n_hat); e1 /= np.linalg.norm(e1)
    e2 = np.cross(n_hat, e1)
    pts_f = P_lam[list(face_v_indices)]
    origin_f = pts_f[0]
    uv = np.array([[np.dot(p - origin_f, e1), np.dot(p - origin_f, e2)] for p in pts_f])
    ctr = uv.mean(axis=0)
    order = np.argsort(np.arctan2(uv[:, 1] - ctr[1], uv[:, 0] - ctr[0]))
    uv = uv[order]
    m = len(uv)
    area_3d = 0.5 * abs(sum(uv[i, 0]*uv[(i+1)%m, 1] - uv[(i+1)%m, 0]*uv[i, 1] for i in range(m)))
    area_xy = area_3d * abs(n_hat[2])
    h_com = -np.dot(com_lam - origin_f, n_hat)
    com_uv = np.array([np.dot(com_lam - origin_f, e1), np.dot(com_lam - origin_f, e2)])
    min_dist = min(
        ((uv[(i+1)%m, 0] - uv[i, 0])*(com_uv[1] - uv[i, 1]) - (uv[(i+1)%m, 1] - uv[i, 1])*(com_uv[0] - uv[i, 0]))
        / np.linalg.norm(uv[(i+1)%m] - uv[i])
        for i in range(m)
    )
    tip_deg = degrees(atan2(min_dist, h_com)) if min_dist > 0 else 0.0
    return dict(area_3d=area_3d, area_xy=area_xy, margin=min_dist, h_com=h_com, tip_deg=tip_deg)

total_facets = 0
stable_lam1_solid = 0
stable_lam02_solid = 0
same_gem_parallel_count = 0
vertical_cs_tower_gems = []

for k in range(880):
    S = S880[k]
    h = exact_hull(S)
    P = h['P']
    P_real = P.astype(float) / 2.0
    c_sol = [float(x) for x in c0_list[k]]
    normals = {(a, b, c) for (a, b, c, d) in h['faces'] if c != 0}
    if any((-a, -b, -c) in normals for (a, b, c) in normals if c > 0):
        same_gem_parallel_count += 1
    
    upper_cs, lower_cs = [], []
    for (a, b, c, d), fv in h['faces'].items():
        total_facets += 1
        st1 = facet_stability_at_lambda(P_real, fv, (a,b,c,d), c_sol, lam=1.0)
        st02 = facet_stability_at_lambda(P_real, fv, (a,b,c,d), c_sol, lam=0.20)
        if st1['margin'] > 1e-9:
            stable_lam1_solid += 1
        if st02['margin'] > 1e-9:
            stable_lam02_solid += 1
        if c != 0:
            ok, ctr = is_centrally_symmetric_polygon(P[list(fv)])
            if ok and ctr[0] == 0 and ctr[1] == 0:
                xy = P[list(fv), :2].astype(float)
                c_xy = xy.mean(axis=0)
                ord_idx = np.argsort(np.arctan2(xy[:, 1] - c_xy[1], xy[:, 0] - c_xy[0]))
                xy = xy[ord_idx]
                m = len(xy)
                area_xy = Fraction(int(abs(sum(int(xy[i,0])*int(xy[(i+1)%m,1]) - int(xy[(i+1)%m,0])*int(xy[i,1]) for i in range(m)))), 8)
                info = dict(plane=(a,b,c,d), vals=sorted(int(S.ravel()[i]) for i in fv),
                            z_ctr=str(ctr[2]), area_xy=str(area_xy), area_xy_float=float(area_xy),
                            same_parallel=((-a,-b,-c) in normals),
                            tip_lam02=st02['tip_deg'], margin_lam02=st02['margin'])
                (upper_cs if c > 0 else lower_cs).append(info)
    if upper_cs and lower_cs:
        for u in upper_cs:
            for l in lower_cs:
                vertical_cs_tower_gems.append({
                    'gem_0idx': k,
                    'gem_1idx': k + 1,
                    'dudeney_group': int(dudeney_groups[k]),
                    'area_xy': u['area_xy_float'],
                    'upper': u,
                    'lower': l
                })

assert total_facets == 14824 and same_gem_parallel_count == 124 and len(vertical_cs_tower_gems) == 48
knights_move_17 = [g for g in vertical_cs_tower_gems if g['area_xy'] == 5.0]
assert len(knights_move_17) == 17
# Verify joint tilt and friction threshold for #763 (Pythagorean normal (4*lam, -3*lam, 5)): tan(theta_joint) = sqrt(4^2+(-3)^2)*lam / 5 = lam
g763 = next(g for g in knights_move_17 if g['gem_1idx'] == 763)
a763, b763, c763, _ = g763['upper']['plane']
assert (a763, b763, c763) == (4, -3, 5)
tan_joint_lam1 = sqrt(a763**2 + b763**2) * 1.0 / abs(c763)
tan_joint_lam02 = sqrt(a763**2 + b763**2) * 0.20 / abs(c763)
assert abs(tan_joint_lam1 - 1.0) < 1e-12 and abs(degrees(atan2(tan_joint_lam1, 1.0)) - 45.0) < 1e-12
assert abs(tan_joint_lam02 - 0.20) < 1e-12 and abs(degrees(atan2(tan_joint_lam02, 1.0)) - 11.30993247) < 1e-6

print(f"Total facets: {total_facets}; Stable at lam=1.0: {stable_lam1_solid} ({100*stable_lam1_solid/total_facets:.1f}%); Stable at lam=0.20: {stable_lam02_solid} ({100*stable_lam02_solid/total_facets:.1f}%)")
print(f"Same-gem parallel top/bottom facet pairs: {same_gem_parallel_count}/880; Vertical CS mirror-twin tower gems: {len(vertical_cs_tower_gems)}/880 (17 with A_xy=5)")
print(f"Square #763 joint tilt: tan(theta_joint(lam)) = lam => 45.0 deg (mu_s >= 1.0) at lam=1, and 11.31 deg (mu_s > 0.20) at lam=0.20.")

# Verify 1-swap sibling identities (#45 <-> #54 and #756 <-> #763) and 3D chirality of #763
S45, S54 = S880[44].copy(), S880[53].copy()
S45_swapped = S45.copy()
S45_swapped[1, 0], S45_swapped[1, 3], S45_swapped[2, 0], S45_swapped[2, 3] = S45[2, 0], S45[2, 3], S45[1, 0], S45[1, 3]
assert np.array_equal(S45_swapped, S54), "Expected single border-pair swap (8,9)<->(15,2) in rows 2-3 to map #45 to #54"

S756, S763 = S880[755].copy(), S880[762].copy()
S756_swapped = S756.copy()
S756_swapped[1, 0], S756_swapped[1, 3], S756_swapped[2, 0], S756_swapped[2, 3] = S756[2, 0], S756[2, 3], S756[1, 0], S756[1, 3]
assert np.array_equal(S756_swapped, S763), "Expected single border-pair swap (4,13)<->(16,1) in rows 2-3 to map #756 to #763"

# Verify 3D chirality of #763 in SO(3): C_2 symmetry about y-axis R_{y,pi}(-x,y,-z), and disjoint from mirror twin -P_763 under all SO(3)
P763 = scaled_points(S763)
P763_set = {tuple(p) for p in P763}
P763_twin_set = {(-p[0], -p[1], -p[2]) for p in P763}
assert {(-p[0], p[1], -p[2]) for p in P763} == P763_set, "Expected #763 to be invariant under R_{y,pi}(-x,y,-z)"
assert {(p[0], -p[1], -p[2]) for p in P763} != P763_set, "Expected #763 not to be invariant under R_{x,pi}(x,-y,-z)"
so3_cube = [
    np.array([[s[0]*(j==p[0]), s[1]*(j==p[1]), s[2]*(j==p[2])] for j in range(3)], dtype=int)
    for p in itertools.permutations(range(3))
    for s in itertools.product([-1, 1], repeat=3)
    if round(np.linalg.det([[s[0]*(j==p[0]), s[1]*(j==p[1]), s[2]*(j==p[2])] for j in range(3)])) == 1
]
assert sum(1 for M in so3_cube if {tuple(M @ p) for p in P763} == P763_set) == 2
assert sum(1 for M in so3_cube if {tuple(M @ p) for p in P763} == P763_twin_set) == 0
print("Verified 1-swap sibling identities (#45 <-> #54, #756 <-> #763) and 3D SO(3) chirality of #763!")

results['n4_stacking'] = {
    'total_facets': total_facets,
    'stable_facets_lam1_solid': stable_lam1_solid,
    'stable_facets_lam02_solid': stable_lam02_solid,
    'same_gem_parallel_count': 124,
    'vertical_cs_tower_count': 48,
    'knights_move_Axy5_count': 17,
    'knights_move_763_joint_tilt_deg_lam1': 45.0,
    'knights_move_763_joint_tilt_deg_lam02': degrees(atan2(0.20, 1.0)),
    'knights_move_763_chiral_so3_order': 2,
    'knights_move_gems': knights_move_17
}

with open(os.path.join(HERE, 'results_paper_c.json'), 'w') as f:
    json.dump(results, f, indent=2)
print("\nALL ASSERTIONS PASSED PERFECTLY! Wrote results_paper_c.json.")

